The effect of weak magnetic photon emission from quark-gluon plasma

We propose a novel effect that accounts for the photon emission from a quark-gluon plasma in the presence of a weak external magnetic field. Although the weak magnetic photon emission from quark-gluon plasma only leads to a small correction to the photon production rate, the induced photon spectrum can be highly azimuthally anisotropic, as a consequence of the coupled effect of the magnetic field and the longitudinal dynamics in the background medium. With respect to a realistic medium evolution containing a tilted fireball configuration, the direct photon elliptic flow from experiments is reproduced. In comparison to the experimental data of direct photon elliptic flow, in heavy-ion collisions the magnitude of the magnetic field before 1 fm/c can be extracted. For the top energy of RHIC collisions, right after the pre-equilibrium evolution, $|eB|$ is found no larger than a few percent of the pion mass square.

==> code/source/Gauss_legendre.py <==
import math
from scipy.special import legendre
from scipy import optimize
from scipy.special import roots_legendre, eval_legendre
import numpy as np
def Gauss_legendre_5_31():
        roots, weights = roots_legendre(31)
        yroots,yweights=roots_legendre(5)
        points=np.zeros((155,3))

        for i in range(5):
                for j in range(31):
                        points[j+i*31][0]=yroots[i]
                        points[j+i*31][1]=roots[j]
                        points[j+i*31][2]=yweights[i]*weights[j]
        return points


==> code/source/grid_info.cpp <==
// MUSIC - a 3+1D viscous relativistic hydrodynamic code for heavy ion collisions
// Copyright (C) 2017  Gabriel Denicol, Maxime Dion, Charles Gale, Sangyong Jeon, Matthew Luzum, Jean-Francois Paquet, Bjoern Schenke, Chun Shen, Clint Young

#include "util.h"
#include "grid_info.h"

using namespace std;

Grid_info::Grid_info(InitData* DATA_in)
{
   DATA_ptr = DATA_in;
}

Grid_info::~Grid_info()
{
}


void Grid_info::OutputEvolutionDataXYEta(Grid ***arena, InitData *DATA,
                                  EOS *eos, double tau, int size, int rank,
                                  HydroinfoMUSIC *hydro_info_ptr) {
    Util *util = new Util();
  
    int nx = DATA->nx;
    int ny = DATA->ny;
    int neta = DATA->neta;

    // MPI send and receive
    int sizeOfData = (nx+1)*(ny+1)*(neta);
    int to, from;
  
    double *eps;
    double *rhob;
    double *utau;
    double *ux;
    double *uy;
    double *ueta;
    double *p;
    double *Wtautau, *Wtaux, *Wtauy, *Wtaueta, *Wxx, *Wxy, *Wxeta, *Wyy;
    double *Wyeta, *Wetaeta;
    double *bulk_pressure;

    eps = (double *)malloc(sizeof(double)*sizeOfData);
    rhob = (double *)malloc(sizeof(double)*sizeOfData);
    utau = (double *)malloc(sizeof(double)*sizeOfData);
    ux = (double *)malloc(sizeof(double)*sizeOfData);
    uy = (double *)malloc(sizeof(double)*sizeOfData);
    ueta = (double *)malloc(sizeof(double)*sizeOfData);
    p = (double *)malloc(sizeof(double)*sizeOfData);

    // added by Maxime
    Wtautau = (double *)malloc(sizeof(double)*sizeOfData);
    Wtaux = (double *)malloc(sizeof(double)*sizeOfData);
    Wtauy = (double *)malloc(sizeof(double)*sizeOfData);
    Wtaueta = (double *)malloc(sizeof(double)*sizeOfData);
    Wxx = (double *)malloc(sizeof(double)*sizeOfData);
    Wxy = (double *)malloc(sizeof(double)*sizeOfData);
    Wxeta = (double *)malloc(sizeof(double)*sizeOfData);
    Wyy = (double *)malloc(sizeof(double)*sizeOfData); 
    Wyeta = (double *)malloc(sizeof(double)*sizeOfData);
    Wetaeta = (double *)malloc(sizeof(double)*sizeOfData);
    // end of "added by Maxime"

    bulk_pressure = (double *)malloc(sizeof(double)*sizeOfData);
    int position;
    if (rank > 0) {
        // send all to rank 0
        to = 0;
        for (int ix = 0; ix <= nx; ix++) {
	        for (int iy = 0; iy <= ny; iy++) {
	            for (int ieta = 0; ieta < neta; ieta++) {
		            position = ieta + neta*(ix + (nx + 1)*iy);
		            eps[position] = arena[ix][iy][ieta].epsilon;
		            rhob[position] = arena[ix][iy][ieta].rhob;
		            utau[position] = arena[ix][iy][ieta].u[0][0];
		            ux[position] = arena[ix][iy][ieta].u[0][1];
		            uy[position] = arena[ix][iy][ieta].u[0][2];
		            ueta[position] = arena[ix][iy][ieta].u[0][3];
		            p[position] = arena[ix][iy][ieta].p; 

		            // added by Maxime
		            Wtautau[position] = arena[ix][iy][ieta].Wmunu[0][0][0];
		            Wtaux[position] = arena[ix][iy][ieta].Wmunu[0][0][1];
		            Wtauy[position] = arena[ix][iy][ieta].Wmunu[0][0][2];
		            Wtaueta[position] = arena[ix][iy][ieta].Wmunu[0][0][3];
		            Wxx[position] = arena[ix][iy][ieta].Wmunu[0][1][1];
		            Wxy[position] = arena[ix][iy][ieta].Wmunu[0][1][2];
		            Wxeta[position] = arena[ix][iy][ieta].Wmunu[0][1][3];
		            Wyy[position] = arena[ix][iy][ieta].Wmunu[0][2][2];
		            Wyeta[position] = arena[ix][iy][ieta].Wmunu[0][2][3];
		            Wetaeta[position] = arena[ix][iy][ieta].Wmunu[0][3][3];
		            // end of "added by Maxime"

		            bulk_pressure[position] = arena[ix][iy][ieta].pi_b[0];
		        }
	        }
	    }
        MPI_Send(eps,sizeOfData,MPI_DOUBLE,to,1, MPI_COMM_WORLD);
        MPI_Send(rhob,sizeOfData,MPI_DOUBLE,to,2, MPI_COMM_WORLD);
        MPI_Send(utau,sizeOfData,MPI_DOUBLE,to,3, MPI_COMM_WORLD);
        MPI_Send(ux,sizeOfData,MPI_DOUBLE,to,4, MPI_COMM_WORLD);
        MPI_Send(uy,sizeOfData,MPI_DOUBLE,to,5, MPI_COMM_WORLD);
        MPI_Send(ueta,sizeOfData,MPI_DOUBLE,to,6, MPI_COMM_WORLD);
        MPI_Send(p,sizeOfData,MPI_DOUBLE,to,17, MPI_COMM_WORLD);

        // added by Maxime
        MPI_Send(Wtautau,sizeOfData,MPI_DOUBLE,to,7, MPI_COMM_WORLD);
        MPI_Send(Wtaux,sizeOfData,MPI_DOUBLE,to,8, MPI_COMM_WORLD);
        MPI_Send(Wtauy,sizeOfData,MPI_DOUBLE,to,9, MPI_COMM_WORLD);
        MPI_Send(Wtaueta,sizeOfData,MPI_DOUBLE,to,10, MPI_COMM_WORLD);
        MPI_Send(Wxx,sizeOfData,MPI_DOUBLE,to,11, MPI_COMM_WORLD);
        MPI_Send(Wxy,sizeOfData,MPI_DOUBLE,to,12, MPI_COMM_WORLD);
        MPI_Send(Wxeta,sizeOfData,MPI_DOUBLE,to,13, MPI_COMM_WORLD);
        MPI_Send(Wyy,sizeOfData,MPI_DOUBLE,to,14, MPI_COMM_WORLD);
        MPI_Send(Wyeta,sizeOfData,MPI_DOUBLE,to,15, MPI_COMM_WORLD);
        MPI_Send(Wetaeta,sizeOfData,MPI_DOUBLE,to,16, MPI_COMM_WORLD);
        // end of "added by Maxime"

        MPI_Send(bulk_pressure,sizeOfData,MPI_DOUBLE,to,18, MPI_COMM_WORLD);
    }
  
    if (rank == 0) {
        double ***epsFrom;
        double ***rhobFrom;
        double ***utauFrom;
        double ***uxFrom;
        double ***uyFrom;
        double ***uetaFrom;
        double ***WtautauFrom, ***WtauxFrom, ***WtauyFrom, ***WtauetaFrom;
        double ***WxxFrom, ***WxyFrom, ***WxetaFrom;
        double ***WyyFrom, ***WyetaFrom, ***WetaetaFrom; // added by Maxime
        double ***pFrom;
        double ***bulkPressureFrom;
      
        epsFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        rhobFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        utauFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        uxFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        uyFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        uetaFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        pFrom = util->cube_malloc(nx+1,ny+1,size*neta);

        // added by Maxime
        WtautauFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        WtauxFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        WtauyFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        WtauetaFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        WxxFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        WxyFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        WxetaFrom = util->cube_malloc(nx+1,ny+1,size*neta); 
        WyyFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        WyetaFrom = util->cube_malloc(nx+1,ny+1,size*neta);
        WetaetaFrom = util->cube_malloc(nx+1,ny+1,size*neta);  
        // end of "added by Maxime"   

        bulkPressureFrom = util->cube_malloc(nx+1,ny+1,size*neta);  
      
        for (int ix = 0; ix <= nx; ix++) {
	        for (int iy = 0; iy <= ny; iy++) {
	            for (int ieta = 0; ieta < neta; ieta++) {
		            epsFrom[ix][iy][ieta] = arena[ix][iy][ieta].epsilon;
		            rhobFrom[ix][iy][ieta] = arena[ix][iy][ieta].rhob;
		            utauFrom[ix][iy][ieta] = arena[ix][iy][ieta].u[0][0];
		            uxFrom[ix][iy][ieta] = arena[ix][iy][ieta].u[0][1];
		            uyFrom[ix][iy][ieta] = arena[ix][iy][ieta].u[0][2];
		            uetaFrom[ix][iy][ieta] = arena[ix][iy][ieta].u[0][3];
		            pFrom[ix][iy][ieta] = arena[ix][iy][ieta].p;

                    // added by Maxime
                    WtautauFrom[ix][iy][ieta] = arena[ix][iy][ieta].Wmunu[0][0][0]; 
                    WtauxFrom[ix][iy][ieta] = arena[ix][iy][ieta].Wmunu[0][0][1];
                    WtauyFrom[ix][iy][ieta] = arena[ix][iy][ieta].Wmunu[0][0][2];
                    WtauetaFrom[ix][iy][ieta] = arena[ix][iy][ieta].Wmunu[0][0][3];
                    WxxFrom[ix][iy][ieta] = arena[ix][iy][ieta].Wmunu[0][1][1];
                    WxyFrom[ix][iy][ieta] = arena[ix][iy][ieta].Wmunu[0][1][2];
                    WxetaFrom[ix][iy][ieta] = arena[ix][iy][ieta].Wmunu[0][1][3];
                    WyyFrom[ix][iy][ieta] = arena[ix][iy][ieta].Wmunu[0][2][2];
                    WyetaFrom[ix][iy][ieta] = arena[ix][iy][ieta].Wmunu[0][2][3];
                    WetaetaFrom[ix][iy][ieta] = arena[ix][iy][ieta].Wmunu[0][3][3];
	  		        // end of "added by Maxime"

		            bulkPressureFrom[ix][iy][ieta] = arena[ix][iy][ieta].pi_b[0];
		        }
	        }
	    }
        for (int irank=1; irank<size; irank++) {
	        from = irank;
	        MPI_Recv(eps,sizeOfData,MPI_DOUBLE,from,1, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(rhob,sizeOfData,MPI_DOUBLE,from,2, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(utau,sizeOfData,MPI_DOUBLE,from,3, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(ux,sizeOfData,MPI_DOUBLE,from,4, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(uy,sizeOfData,MPI_DOUBLE,from,5, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(ueta,sizeOfData,MPI_DOUBLE,from,6, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(p,sizeOfData,MPI_DOUBLE,from,17, MPI_COMM_WORLD, MPI_STATUS_IGNORE);

	        // added by Maxime
	        MPI_Recv(Wtautau,sizeOfData,MPI_DOUBLE,from,7, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(Wtaux,sizeOfData,MPI_DOUBLE,from,8, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
 	        MPI_Recv(Wtauy,sizeOfData,MPI_DOUBLE,from,9, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(Wtaueta,sizeOfData,MPI_DOUBLE,from,10, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(Wxx,sizeOfData,MPI_DOUBLE,from,11, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(Wxy,sizeOfData,MPI_DOUBLE,from,12, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(Wxeta,sizeOfData,MPI_DOUBLE,from,13, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(Wyy,sizeOfData,MPI_DOUBLE,from,14, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        MPI_Recv(Wyeta,sizeOfData,MPI_DOUBLE,from,15, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
   	        MPI_Recv(Wetaeta,sizeOfData,MPI_DOUBLE,from,16, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	        // end of "added by Maxime"

	        MPI_Recv(bulk_pressure,sizeOfData,MPI_DOUBLE,from,18,MPI_COMM_WORLD, MPI_STATUS_IGNORE);
	  
	        for (int ix = 0; ix <= nx; ix++) {
	            for (int iy = 0; iy <= ny; iy++) {
		            for (int ieta = 0; ieta < neta; ieta++) {
		                position = ieta+(neta*(ix + ((nx+1)*iy)));
		                epsFrom[ix][iy][ieta+irank*neta] = eps[position];
		                rhobFrom[ix][iy][ieta+irank*neta] = rhob[position];
		                utauFrom[ix][iy][ieta+irank*neta] = utau[position];
		                uxFrom[ix][iy][ieta+irank*neta] = ux[position];
		                uyFrom[ix][iy][ieta+irank*neta] = uy[position];
		                uetaFrom[ix][iy][ieta+irank*neta] = ueta[position];
		                pFrom[ix][iy][ieta+irank*neta] = p[position];

		                // added by Maxime
		                WtautauFrom[ix][iy][ieta+irank*neta] = Wtautau[position];
		                WtauxFrom[ix][iy][ieta+irank*neta] = Wtaux[position];
  		                WtauyFrom[ix][iy][ieta+irank*neta] = Wtauy[position];
		                WtauetaFrom[ix][iy][ieta+irank*neta] = Wtaueta[position];
		                WxxFrom[ix][iy][ieta+irank*neta] = Wxx[position];
 		                WxyFrom[ix][iy][ieta+irank*neta] = Wxy[position];
		                WxetaFrom[ix][iy][ieta+irank*neta] = Wxeta[position];
		                WyyFrom[ix][iy][ieta+irank*neta] = Wyy[position];
		                WyetaFrom[ix][iy][ieta+irank*neta] = Wyeta[position];
		                WetaetaFrom[ix][iy][ieta+irank*neta] = Wetaeta[position];
		                // end of added by Maxime

		            }
		        }
	        }
	    }

      
        // set up file name
        const string out_name_xyeta = "evolution_xyeta.dat";
        const string out_name_W_xyeta = "evolution_Wmunu_over_epsilon_plus_P_xyeta.dat";
        const string out_name_bulk_xyeta = "evolution_bulk_pressure_xyeta.dat";
        string out_open_mode;
        FILE *out_file_xyeta;
        FILE *out_file_W_xyeta;
        FILE *out_file_bulk_xyeta;
        std::stringstream strs_name;
        strs_name << "evolution_xyeta.dat" ;
        std::ofstream s_file;
        std::ios_base::openmode modes;

        modes = std::ios::out | std::ios::app;
        s_file.open(strs_name.str().c_str(), modes);
        // If it's the first timestep, overwrite the previous file
        if (tau == DATA->tau0) {
           out_open_mode = "w";
        }
        else {
           out_open_mode = "a";	
        }
        //If we output in binary, set the mode accordingly
        if (0 == DATA->outputBinaryEvolution) {
          out_open_mode += "b";
        }
        
        if (DATA->outputEvolutionData == 1) {
            out_file_xyeta =
                fopen(out_name_xyeta.c_str(), out_open_mode.c_str());
            out_file_W_xyeta =
                fopen(out_name_W_xyeta.c_str(), out_open_mode.c_str());
            out_file_bulk_xyeta =
                fopen(out_name_bulk_xyeta.c_str(), out_open_mode.c_str());
        }
      
        // Although it is a little confusing,
        // it is easiest to use (tau, x, y, eta) coordinates
        // and save at these points vx, vy, and vz. -CFY 11/16/2010
        float T1, u01, ux1, uy1, uz1, ueta1, utau1, epsilon1, rhob1, QGPfrac1;
        float entropy1;
        double eta;
        float Wtt, Wtx, Wty, Wtz, Wzz, Wxz, Wyz; // added by Maxime
        float  Wtautau, Wtaux, Wtauy, Wtaueta, Wxx, Wxy, Wxeta, Wyy;
        float Wyeta, Wetaeta; // added by Maxime
        float div_factor, pressure1;

        int n_eta_step = DATA_ptr->output_evolution_every_N_eta;
        int n_x_step = DATA_ptr->output_evolution_every_N_x;
        int n_y_step = DATA_ptr->output_evolution_every_N_y;

        // No interpolation is necessary here!
        for (int ieta = 0; ieta < (DATA->neta)*size; ieta += n_eta_step) {
            // Recall that the eta grid is shifted by one cell
            // in the negative direction
            // For a boost-invariant system,
            // we want to output this information at eta=0,
            // not eta=-(DATA->eta_size)/2.0
            if (DATA->boost_invariant) {
                eta = 0.0;
            } else {
                eta = ((double)ieta)*(DATA->delta_eta)-(DATA->eta_size)/2.0;
            }

	        for (int iy = 0; iy <= DATA->ny; iy += n_y_step) {
	            for (int ix = 0; ix <= DATA->nx; ix += n_x_step) {
		            epsilon1 = epsFrom[ix][iy][ieta];
		            pressure1 = pFrom[ix][iy][ieta];
		            rhob1 = rhobFrom[ix][iy][ieta];
		            utau1 = utauFrom[ix][iy][ieta];
		            ux1 = uxFrom[ix][iy][ieta];
		            uy1 = uyFrom[ix][iy][ieta];
		            ueta1 = uetaFrom[ix][iy][ieta];
		
		            u01 = ueta1*sinh(eta)+utau1*cosh(eta); // = gamma factor
		            //ux1 = ux1/u01;
		            //uy1 = uy1/u01;
		            uz1 = ueta1*cosh(eta)+utau1*sinh(eta);
		            //uz1 /= u01;
	
		            T1 = eos->get_temperature(epsilon1, rhob1);
                            entropy1 = eos->get_entropy(epsilon1, rhob1);

                    if (DATA_ptr->store_hydro_info_in_memory == 1) {
                        hydro_info_ptr->dump_ideal_info_to_memory(tau,
                                        epsilon1, pressure1, entropy1, T1,
                                        ux1, uy1, ueta1);
                    }

                    QGPfrac1 = 0.0;
		            const float local_bulk=bulkPressureFrom[ix][iy][ieta];
		            const float cs2=eos->p_e_func(epsilon1,rhob1);
                    div_factor=(epsilon1+pressure1);
                    // I need <del_mu u_nu> not Wmunu
                    // so I divide by the viscosity -Maxime
		            Wtautau = WtautauFrom[ix][iy][ieta]/(div_factor); 
		            Wtaux = WtauxFrom[ix][iy][ieta]/(div_factor);
		            Wtauy = WtauyFrom[ix][iy][ieta]/(div_factor);
		            Wtaueta = WtauetaFrom[ix][iy][ieta]/(div_factor);
		            Wxx = WxxFrom[ix][iy][ieta]/(div_factor);
		            Wxy = WxyFrom[ix][iy][ieta]/(div_factor);
		            Wxeta = WxetaFrom[ix][iy][ieta]/(div_factor);
		            Wyy = WyyFrom[ix][iy][ieta]/(div_factor);
		            Wyeta = WyetaFrom[ix][iy][ieta]/(div_factor);
		            Wetaeta = WetaetaFrom[ix][iy][ieta]/(div_factor);

		            Wtt = pow(cosh(eta),2)*Wtautau + pow(tau*sinh(eta),2)*Wetaeta*pow(tau,-2) + 2*tau*cosh(eta)*sinh(eta)*Wtaueta*pow(tau,-1);
		            Wtx = cosh(eta)*Wtaux + tau*sinh(eta)*Wxeta*pow(tau,-1);
		            Wty = cosh(eta)*Wtauy + tau*sinh(eta)*Wyeta*pow(tau,-1);
		            Wtz = cosh(eta)*sinh(eta)*Wtautau + tau*( pow(cosh(eta),2) + pow(sinh(eta),2) )*Wtaueta*pow(tau,-1) + tau*tau*cosh(eta)*sinh(eta)*Wetaeta*pow(tau,-2);
		            Wxz = sinh(eta)*Wtaux + tau*cosh(eta)*Wxeta*pow(tau,-1);
		            Wyz = sinh(eta)*Wtauy + tau*cosh(eta)*Wyeta*pow(tau,-1);
		            Wzz = pow(sinh(eta),2)*Wtautau + pow(tau*cosh(eta),2)*Wetaeta*pow(tau,-2) + 2*tau*cosh(eta)*sinh(eta)*Wtaueta*pow(tau,-1);
		
                    if (DATA->outputEvolutionData == 1) {
                        // exclude the actual coordinates from the output to save space:
                        if (0 == DATA->outputBinaryEvolution ){
				if( T1*hbarc>=0.145) {
				 {
                                    //s_file << std::scientific << std::setprecision(10) << tau << " " << (float)ieta << " " << (float)ix << " " << (float)iy << " " << u01 << " " << ux1 << " " << uy1 << " " << uz1 << " " << T1*hbarc << " " << std::endl;
				    fprintf(out_file_xyeta,"%e %d %d %d %e %e %e %e %e %e\n", tau, ieta, ix, iy, u01, ux1, uy1,uz1, T1*hbarc, entropy1);
		                    if (DATA->viscosity_flag) {
			                    if (1 == DATA->turn_on_shear) {
			                        fprintf(out_file_W_xyeta,"%e %e %e %e %e %e %e %e %e %e\n",Wtt,Wtx,Wty,Wtz,Wxx,Wxy,Wxz,Wyy,Wyz,Wzz); 
			                    }
			                    if (1 == DATA->turn_on_bulk) {
			                        fprintf(out_file_bulk_xyeta,"%e %e %e\n", local_bulk, epsilon1+pressure1, cs2);
			                    }
		                    }
				}
		      	} }else {
		                    float array[]={T1*hbarc, QGPfrac1, ux1, uy1, uz1};
		                    fwrite(array,sizeof(float),5,out_file_xyeta);
		                    // Write Wmunu/shear only if viscosity is on
                            // --- no need to fill a file with zeros in the ideal case
		                    if (DATA->viscosity_flag) {
			                    if (1 == DATA->turn_on_shear) {
				                    float array2[]={Wtt,Wtx,Wty,Wtz,Wxx,Wxy,Wxz,Wyy,Wyz,Wzz};
				                    fwrite(array2,sizeof(float),10,out_file_W_xyeta);
			                    }
			                    if (1 == DATA->turn_on_bulk) {
				                    float array2[]={local_bulk, epsilon1+pressure1, cs2};
			                        fwrite(array2,sizeof(float),3,out_file_bulk_xyeta);
			                    }
		                    }
		                }
                    }
	            }/* ix */
	        }/* iy */
        }/* ieta */
        if (DATA->outputEvolutionData == 1) {
            fclose(out_file_xyeta);
            fclose(out_file_W_xyeta);
            fclose(out_file_bulk_xyeta);
        }
        
        /*End of hydro output in tau,x,y,eta*/
        util->cube_free(epsFrom,nx+1,ny+1,size*neta);
        util->cube_free(rhobFrom,nx+1,ny+1,size*neta);
        util->cube_free(utauFrom,nx+1,ny+1,size*neta);
        util->cube_free(uxFrom,nx+1,ny+1,size*neta);
        util->cube_free(uyFrom,nx+1,ny+1,size*neta);
        util->cube_free(uetaFrom,nx+1,ny+1,size*neta);
        util->cube_free(pFrom,nx+1,ny+1,size*neta);
        
        // added by Maxime
        util->cube_free(WtautauFrom,nx+1,ny+1,size*neta);
        util->cube_free(WtauxFrom,nx+1,ny+1,size*neta);
        util->cube_free(WtauyFrom,nx+1,ny+1,size*neta);
        util->cube_free(WtauetaFrom,nx+1,ny+1,size*neta);
        util->cube_free(WxxFrom,nx+1,ny+1,size*neta);
        util->cube_free(WxyFrom,nx+1,ny+1,size*neta);
        util->cube_free(WxetaFrom,nx+1,ny+1,size*neta);
        util->cube_free(WyyFrom,nx+1,ny+1,size*neta);
        util->cube_free(WyetaFrom,nx+1,ny+1,size*neta);
        util->cube_free(WetaetaFrom,nx+1,ny+1,size*neta);
        // end of added by Maxime
        util->cube_free(bulkPressureFrom,nx+1,ny+1,size*neta);
    }
    free(eps);
    free(rhob);
    free(utau);
    free(ux);
    free(uy);
    free(ueta);
    free(p);

    // added by Maxime
    free(Wtautau);
    free(Wtaux);
    free(Wtauy);
    free(Wtaueta);
    free(Wxx);
    free(Wxy);
    free(Wxeta);
    free(Wyy);
    free(Wyeta);
    free(Wetaeta);
    // end of "added by Maxime"
  
    free(bulk_pressure);

    delete(util);
}/* OutputEvolutionDataXYEta */


void Grid_info::Output_hydro_information_header(InitData *DATA, EOS *eos)
{
	string fname = "hydro_info_header_h";

	//Open output file
	ofstream outfile;
	outfile.open(fname.c_str());

      int grid_nx = ceil(((double)(DATA->nx+1))/DATA->output_evolution_every_N_x);
      int grid_ny = ceil(((double)(DATA->ny+1))/DATA->output_evolution_every_N_y);
      int mpi_size;
      MPI_Comm_size(MPI_COMM_WORLD, &mpi_size);
      int grid_neta = ceil(((double)(DATA->neta*mpi_size))
                           /DATA->output_evolution_every_N_eta);

	outfile << "const int MUSIC_real_nx=" << grid_nx << ";" << endl;
	outfile << "const int MUSIC_real_ny=" << grid_ny << ";" << endl;
	//DATA->neta is _not_ the actual number of cells in eta, it is the number of cells in eta _per_ processor
	outfile << "const int MUSIC_real_neta=" << grid_neta << ";" << endl;

	//double x_size; /* in fermi -x_size/2 < x < x_size/2 */
	//double y_size; /* in fermi, ditto */
	//double eta_size; /* ditto */

	outfile << "const double MUSIC_tau0=" << DATA->tau0 << ";" << endl;

	outfile << "const double MUSIC_dx=" << DATA->delta_x*DATA->output_evolution_every_N_x << ";" << endl;
	outfile << "const double MUSIC_dy=" << DATA->delta_y*DATA->output_evolution_every_N_y << ";" << endl;
	outfile << "const double MUSIC_deta=" << DATA->delta_eta*DATA->output_evolution_every_N_eta << ";" << endl;
	outfile << "const double MUSIC_effective_dtau=" << DATA->output_evolution_every_N_timesteps*DATA->delta_tau << ";" << endl;

	outfile << "const bool MUSIC_with_shear_viscosity=" << ((DATA->viscosity_flag)&&(DATA->turn_on_shear)) << ";\n";
	outfile << "const bool MUSIC_with_bulk_viscosity=" << ((DATA->viscosity_flag)&&(DATA->turn_on_bulk)) << ";\n";

      outfile << "const double MUSIC_kinetic_FO_temperature_in_GeV=";
      if (DATA->useEpsFO) {
      	outfile << eos->get_temperature(DATA->epsilonFreeze/hbarc,0.0)*hbarc;
      }
      else {
      	outfile << DATA->TFO;
      }
      outfile << ";" << endl;
      outfile << "const int MUSIC_use_temperature_FO=1;" << endl;

	outfile << "const bool MUSIC_outputBinaryEvolution=" << DATA->outputBinaryEvolution << ";" << endl;
	outfile.close();
}


//! This function outputs quantities for Gubser flow check
void Grid_info::Gubser_flow_check_file(Grid ***arena, EOS *eos_ptr,
                                       double tau) {
    ostringstream filename;
    filename << "Gubser_flow_check_tau_" << tau << ".dat";
    ofstream output_file(filename.str().c_str());

    double unit_convert = 0.19733;  // hbarC
    double dx = DATA_ptr->delta_x;
    double x_min = -DATA_ptr->x_size/2.;
    double dy = DATA_ptr->delta_y;
    double y_min = -DATA_ptr->y_size/2.;
    for (int ix = 0; ix <= DATA_ptr->nx; ix++) {
        double x_local = x_min + ix*dx;
        for (int iy = 0; iy <= DATA_ptr->ny; iy++) {
            double y_local = y_min + iy*dy;
            double e_local = arena[ix][iy][0].epsilon;
            double rhob_local = arena[ix][iy][0].rhob;
            double T_local = eos_ptr->get_temperature(e_local, 0.0);
            output_file << scientific << setprecision(8) << setw(18)
                        << x_local << "  " << y_local << "  "
                        << e_local*unit_convert << "  " << rhob_local << "  "
                        << T_local*unit_convert << "  "
                        << arena[ix][iy][0].u[0][1] << "  "
                        << arena[ix][iy][0].u[0][2] << "  "
                        << arena[ix][iy][0].Wmunu[0][1][1]*unit_convert << "  "
                        << arena[ix][iy][0].Wmunu[0][2][2]*unit_convert << "  "
                        << arena[ix][iy][0].Wmunu[0][1][2]*unit_convert << "  "
                        << arena[ix][iy][0].Wmunu[0][3][3]*unit_convert << "  "
                        << endl;
        }
    }
    output_file.close();
}


//! This function outputs the evolution of hydrodynamic variables at a
//! give fluid cell
void Grid_info::monitor_fluid_cell(Grid ***arena, int ix, int iy, int ieta,
                                   double tau) {
    ostringstream filename;
    filename << "monitor_fluid_cell_ix_" << ix << "_iy_" << iy
             << "_ieta_" << ieta << ".dat";
    ofstream output_file(filename.str().c_str(),
                         std::ofstream::out | std::ofstream::app);
    output_file << scientific << setprecision(8) << setw(18)
                << tau << "  " << arena[ix][iy][ieta].epsilon << "  "
                << arena[ix][iy][ieta].rhob << "  "
                << arena[ix][iy][ieta].u[0][0] << "  "
                << arena[ix][iy][ieta].u[0][1] << "  "
                << arena[ix][iy][ieta].u[0][2] << "  "
                << arena[ix][iy][ieta].u[0][3] << "  "
                << arena[ix][iy][ieta].Wmunu[0][0][0] << "  "
                << arena[ix][iy][ieta].Wmunu[0][0][1] << "  "
                << arena[ix][iy][ieta].Wmunu[0][0][2] << "  "
                << arena[ix][iy][ieta].Wmunu[0][0][3] << "  "
                << arena[ix][iy][ieta].Wmunu[0][1][1] << "  "
                << arena[ix][iy][ieta].Wmunu[0][1][2] << "  "
                << arena[ix][iy][ieta].Wmunu[0][1][3] << "  "
                << arena[ix][iy][ieta].Wmunu[0][2][2] << "  "
                << arena[ix][iy][ieta].Wmunu[0][2][3] << "  "
                << arena[ix][iy][ieta].Wmunu[0][3][3] << "  "
                << arena[ix][iy][ieta].pi_b[0] << "  "
                << endl;
    output_file.close();
}


==> code/source/init.cpp <==
// MUSIC - a 3+1D viscous relativistic hydrodynamic code for heavy ion collisions
// Copyright (C) 2017  Gabriel Denicol, Charles Gale, Sangyong Jeon, Matthew Luzum, Jean-François Paquet, Björn Schenke, Chun Shen

// Copyright @ 2011 Bjoern Schenke, Sangyong Jeon, and Charles Gale
#include "./util.h"
#include "./grid.h"
#include "./init.h"
#include "./eos.h"
#include <vector>


using namespace std;

Init::Init(EOS *eosIn, Glauber *glauberIn) {
    eos = eosIn;
    util = new Util;
    glauber = glauberIn;
    random = gsl_rng_alloc(gsl_rng_ranlxs2);
}

// destructor
Init::~Init() {
    gsl_rng_free(random);
    delete util;
}

void Init::InitArena(InitData *DATA, Grid ****arena, Grid ****Lneighbor, 
                     Grid ****Rneighbor, int size, int rank) {
    Grid *helperGrid;
    helperGrid = new Grid;
    music_message.info("initArena");
    
    if (DATA->Initial_profile == 0) {
        music_message << "Using Initial_profile=" << DATA->Initial_profile;
        music_message.flush("info");
        DATA->nx = DATA->nx - 1;
        DATA->ny = DATA->ny - 1;
        DATA->delta_x = 0.05;
        DATA->delta_y = 0.05;
        music_message << "nx=" << DATA->nx+1 << ", ny=" << DATA->ny+1;
        music_message.flush("info");
        music_message << "dx=" << DATA->delta_x << ", dy=" << DATA->delta_y;
        music_message.flush("info");
    } else if (DATA->Initial_profile == 8) {
        music_message.info(DATA->initName);
        ifstream profile(DATA->initName.c_str());
        string dummy;
        int nx, ny, neta;
        double deta, dx, dy, dummy2;
        
        // read the first line with general info
        profile >> dummy >> dummy >> dummy2 
                >> dummy >> neta >> dummy >> nx >> dummy >> ny 
                >> dummy >> deta >> dummy >> dx >> dummy >> dy ;
        profile.close();
        music_message << "Using Initial_profile=" << DATA->Initial_profile 
                      << ". Overwriting lattice dimensions:";
        music_message.flush("info");

        DATA->nx = nx-1;
        DATA->ny = ny-1;
        DATA->delta_x = dx;
        DATA->delta_y = dy;

        music_message << "neta=" << neta << ", nx=" << nx << ", ny=" << ny;
        music_message.flush("info");
        music_message << "deta=" << DATA->delta_eta << ", dx=" << DATA->delta_x 
                      << ", dy=" << DATA->delta_y;
        music_message.flush("info");
    } else if (DATA->Initial_profile == 41 || DATA->Initial_profile == 42) {
        // initial condition from the JETSCAPE framework
        music_message << "Using Initial_profile=" << DATA->Initial_profile 
                      << ". Overwriting lattice dimensions:";
        music_message.flush("info");

        int nx = static_cast<int>(sqrt(initial_entropy_density.size()));
        if (DATA->Initial_profile == 42) {
            nx = static_cast<int>(sqrt(initial_energy_density.size()/DATA->neta));
        }
        int ny = nx;
        DATA->nx = nx - 1;
        DATA->ny = ny - 1;
        DATA->x_size = DATA->delta_x*(nx - 1);
        DATA->y_size = DATA->delta_y*(ny - 1);

        music_message << "neta = " << DATA->neta
                      << ", nx = " << nx << ", ny = " << ny;
        music_message.flush("info");
        music_message << "deta=" << DATA->delta_eta
                      << ", dx=" << DATA->delta_x 
                      << ", dy=" << DATA->delta_y;
        music_message.flush("info");
        music_message << "x_size = " << DATA->x_size
                      << ", y_size = " << DATA->y_size
                      << ", eta_size = " << DATA->eta_size;
        music_message.flush("info");
    }

    // initialize arena
    *arena = helperGrid->grid_c_malloc(DATA->nx+1, DATA->ny+1, DATA->neta);
    *Lneighbor = helperGrid->grid_c_malloc(DATA->nx+1, DATA->ny+1, 2);
    *Rneighbor = helperGrid->grid_c_malloc(DATA->nx+1, DATA->ny+1, 2);
    
    music_message.info("Grid allocated.");
    InitTJb(DATA, arena, Lneighbor, Rneighbor, size, rank);
//output_initial_density_profiles(DATA,arena,rank);
    music_message << "rank " << rank << " ok.";
    music_message.flush("info");
    LinkNeighbors(DATA, arena, size, rank);
    delete helperGrid;
}


void Init::get_entropy_density_vector(vector<double> entropy_density_in) {
    initial_entropy_density = entropy_density_in;
}


void Init::get_pre_equilibrium_vectors(std::vector<double> e_in,
                                       std::vector<double> u_tau_in,
                                       std::vector<double> u_x_in,
                                       std::vector<double> u_y_in,
                                       std::vector<double> u_eta_in,
                                       std::vector<double> pi_00_in,
                                       std::vector<double> pi_01_in,
                                       std::vector<double> pi_02_in,
                                       std::vector<double> pi_03_in,
                                       std::vector<double> pi_11_in,
                                       std::vector<double> pi_12_in,
                                       std::vector<double> pi_13_in,
                                       std::vector<double> pi_22_in,
                                       std::vector<double> pi_23_in,
                                       std::vector<double> pi_33_in,
                                       std::vector<double> Bulk_pi_in) {
    initial_energy_density = e_in;
    initial_u_tau          = u_tau_in;
    initial_u_x            = u_x_in;
    initial_u_y            = u_y_in;
    initial_u_eta          = u_eta_in;
    initial_pi_00          = pi_00_in;
    initial_pi_01          = pi_01_in;
    initial_pi_02          = pi_02_in;
    initial_pi_03          = pi_03_in;
    initial_pi_11          = pi_11_in;
    initial_pi_12          = pi_12_in;
    initial_pi_13          = pi_13_in;
    initial_pi_22          = pi_22_in;
    initial_pi_23          = pi_23_in;
    initial_pi_33          = pi_33_in;
    initial_bulk_pi        = Bulk_pi_in;
}


void Init::LinkNeighbors(InitData *DATA, Grid ****arena, int size, int rank) {
    int nx = DATA->nx;
    int ny = DATA->ny;
    int neta = DATA->neta;

    /* allocate memory */
    for (int ix = 0; ix <= nx; ix++) {
        for (int iy = 0; iy <= ny; iy++) {
            for (int ieta = 0; ieta < neta; ieta++) {
                (*arena)[ix][iy][ieta].nbr_p_1 = new Grid *[4];
                (*arena)[ix][iy][ieta].nbr_m_1 = new Grid *[4];
                (*arena)[ix][iy][ieta].nbr_p_2 = new Grid *[4];
                (*arena)[ix][iy][ieta].nbr_m_2 = new Grid *[4];
    
                (*arena)[ix][iy][ieta].position[1] = ix;
                (*arena)[ix][iy][ieta].position[2] = iy;
                (*arena)[ix][iy][ieta].position[3] = ieta;
            }  /* ieta */
        }  /* iy */
    }  /* ix */

    for (int ix = 0; ix <= nx; ix++) {
        for (int iy = 0; iy <= ny; iy++) {
            for (int ieta = 0; ieta < neta; ieta++) {
                if (ix != nx)
                    (*arena)[ix][iy][ieta].nbr_p_1[1] = 
                                                    &(*arena)[ix+1][iy][ieta]; 
                else 
                    (*arena)[ix][iy][ieta].nbr_p_1[1] =
                                                    &(*arena)[nx][iy][ieta]; 

                if(ix < nx - 1)
                    (*arena)[ix][iy][ieta].nbr_p_2[1] = 
                                                    &(*arena)[ix+2][iy][ieta]; 
                else 
                    (*arena)[ix][iy][ieta].nbr_p_2[1] =
                                                    &(*arena)[nx][iy][ieta]; 
         
                if(ix != 0)
                    (*arena)[ix][iy][ieta].nbr_m_1[1] = 
                                                    &(*arena)[ix-1][iy][ieta]; 
                else
                    (*arena)[ix][iy][ieta].nbr_m_1[1] =
                                                    &(*arena)[0][iy][ieta]; 

                if(ix > 1)
                    (*arena)[ix][iy][ieta].nbr_m_2[1] = 
                                                    &(*arena)[ix-2][iy][ieta]; 
                else
                    (*arena)[ix][iy][ieta].nbr_m_2[1] =
                                                    &(*arena)[0][iy][ieta]; 
         
                if(iy != ny)
                    (*arena)[ix][iy][ieta].nbr_p_1[2] = 
                                                    &(*arena)[ix][iy+1][ieta]; 
                else
                    (*arena)[ix][iy][ieta].nbr_p_1[2] =
                                                    &(*arena)[ix][ny][ieta]; 
        
                if(iy < ny - 1)
                    (*arena)[ix][iy][ieta].nbr_p_2[2] = 
                                                    &(*arena)[ix][iy+2][ieta]; 
                else
                    (*arena)[ix][iy][ieta].nbr_p_2[2] =
                                                    &(*arena)[ix][ny][ieta]; 
         
                if(iy != 0)
                    (*arena)[ix][iy][ieta].nbr_m_1[2] = 
                                                    &(*arena)[ix][iy-1][ieta]; 
                else
                    (*arena)[ix][iy][ieta].nbr_m_1[2] =
                                                    &(*arena)[ix][0][ieta]; 
        
                if(iy > 1)
                    (*arena)[ix][iy][ieta].nbr_m_2[2] = 
                                                    &(*arena)[ix][iy-2][ieta]; 
                else
                    (*arena)[ix][iy][ieta].nbr_m_2[2] =
                                                    &(*arena)[ix][0][ieta]; 

                // do not care which rank it is 
                // - that is dealt with in evolve.cpp
                if(ieta != neta-1)
                    (*arena)[ix][iy][ieta].nbr_p_1[3] = 
                                                    &(*arena)[ix][iy][ieta+1]; 
                else 
                    (*arena)[ix][iy][ieta].nbr_p_1[3] =
                                                    &(*arena)[ix][iy][neta-1]; 
        
                if(ieta < neta-2)
                    (*arena)[ix][iy][ieta].nbr_p_2[3] = 
                                                    &(*arena)[ix][iy][ieta+2]; 
                else 
                    (*arena)[ix][iy][ieta].nbr_p_2[3] =
                                                    &(*arena)[ix][iy][neta-1]; 
         
                if(ieta != 0)
                    (*arena)[ix][iy][ieta].nbr_m_1[3] = 
                                                    &(*arena)[ix][iy][ieta-1]; 
                else
                    (*arena)[ix][iy][ieta].nbr_m_1[3] =
                                                    &(*arena)[ix][iy][0]; 
        
                if(ieta > 1)
                    (*arena)[ix][iy][ieta].nbr_m_2[3] = 
                                                    &(*arena)[ix][iy][ieta-2]; 
                else
                    (*arena)[ix][iy][ieta].nbr_m_2[3] =
                                                    &(*arena)[ix][iy][0]; 
     
            }/* ieta */
        }/* iy */
    }/* ix */
}/* LinkNeighbors */


void Init::sampleTA()
{
    int A = static_cast<int>(glauber->nucleusA());

    MCGlauberReturnValue rv, rv2;

    for (int i = 0; i < A; i++) // get all nucleon coordinates
    {
        rv = glauber->SampleTARejection(random);
        rv2 = glauber->SampleTARejection(random);
        nucleusA.push_back(rv);
        nucleusB.push_back(rv2);
    }
}  

int Init::InitTJb(InitData *DATA, Grid ****arena, Grid ****Lneighbor, 
                  Grid ****Rneighbor, int size, int rank) {
    double epsilon = 0.0;
    double rhob = 0.0;
    double p, u[4], x, y, eta, x_, y_, phi, r1_, r2_;
    int ix, iy, ieta, mu, nu, rk_order;
    int initializeEntropy = DATA->initializeEntropy;

    rk_order = DATA->rk_order;
    music_message << "rk_order=" << rk_order;
    music_message.flush("info");
 
    if (DATA->Initial_profile == 0) {
        // Gubser flow test
        music_message.info(" Perform Gubser flow test ... ");
        music_message.info(" ----- information on initial distribution -----");

        for (ix = 0; ix <= DATA->nx; ix++) {
            for (iy = 0; iy <= DATA->ny; iy++) {
                (*Lneighbor)[ix][iy][0].TJb =
                                    util->cube_malloc(rk_order+1, 5, 4);
                (*Rneighbor)[ix][iy][0].TJb =
                                    util->cube_malloc(rk_order+1, 5, 4);
                (*Lneighbor)[ix][iy][1].TJb =
                                    util->cube_malloc(rk_order+1, 5, 4);
                (*Rneighbor)[ix][iy][1].TJb =
                                    util->cube_malloc(rk_order+1, 5, 4);
                (*Lneighbor)[ix][iy][0].Wmunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Rneighbor)[ix][iy][0].Wmunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Lneighbor)[ix][iy][1].Wmunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Rneighbor)[ix][iy][1].Wmunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Lneighbor)[ix][iy][0].Pimunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Rneighbor)[ix][iy][0].Pimunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Lneighbor)[ix][iy][1].Pimunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Rneighbor)[ix][iy][1].Pimunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Lneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
                (*Rneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
                (*Lneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
                (*Rneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
                (*Lneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
                (*Rneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
                (*Lneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
                (*Rneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
            }
        }

        string input_filename;
        string input_filename_prev;
        if (DATA->turn_on_shear == 1) {
            input_filename = "tests/Gubser_flow/Initial_Profile.dat";
        } else {
            input_filename = "tests/Gubser_flow/y=0_tau=1.00_ideal.dat";
            input_filename_prev = "tests/Gubser_flow/y=0_tau=0.98_ideal.dat";
        }
        ifstream profile(input_filename.c_str());
        if (!profile.good()) {
            music_message << __PRETTY_FUNCTION__
                          << ": Can not open the initial file: "
                          << input_filename;
            music_message.flush("error");
            exit(1);
        }
        ifstream profile_prev;
        if (DATA->turn_on_shear == 0) {
            profile_prev.open(input_filename_prev.c_str());
            if (!profile_prev.good()) {
                music_message << __PRETTY_FUNCTION__
                              << ": Can not open the initial file: "
                              << input_filename_prev;
                music_message.flush("error");
                exit(1);
            }
        }
        int nx = DATA->nx + 1;
        int ny = DATA->ny + 1;
        double** temp_profile_ed = new double* [nx];
        double** temp_profile_ux = new double* [nx];
        double** temp_profile_uy = new double* [nx];
        double **temp_profile_ed_prev = NULL;
        double **temp_profile_rhob = NULL;
        double **temp_profile_rhob_prev = NULL;
        double **temp_profile_ux_prev = NULL;
        double **temp_profile_uy_prev = NULL;
        double **temp_profile_pixx = NULL;
        double **temp_profile_piyy = NULL;
        double **temp_profile_pixy = NULL;
        double **temp_profile_pi00 = NULL;
        double **temp_profile_pi0x = NULL;
        double **temp_profile_pi0y = NULL;
        double **temp_profile_pi33 = NULL;
        if (DATA->turn_on_shear == 1) {
            temp_profile_pixx = new double* [nx];
            temp_profile_piyy = new double* [nx];
            temp_profile_pixy = new double* [nx];
            temp_profile_pi00 = new double* [nx];
            temp_profile_pi0x = new double* [nx];
            temp_profile_pi0y = new double* [nx];
            temp_profile_pi33 = new double* [nx];
        } else {
            temp_profile_ed_prev = new double* [nx];
            temp_profile_rhob = new double* [nx];
            temp_profile_rhob_prev = new double* [nx];
            temp_profile_ux_prev = new double* [nx];
            temp_profile_uy_prev = new double* [nx];
        }
        for (int i = 0; i < nx; i++) {
            temp_profile_ed[i] = new double[ny];
            temp_profile_ux[i] = new double[ny];
            temp_profile_uy[i] = new double[ny];
            if (DATA->turn_on_shear == 1) {
                temp_profile_pixx[i] = new double[ny];
                temp_profile_pixy[i] = new double[ny];
                temp_profile_piyy[i] = new double[ny];
                temp_profile_pi00[i] = new double[ny];
                temp_profile_pi0x[i] = new double[ny];
                temp_profile_pi0y[i] = new double[ny];
                temp_profile_pi33[i] = new double[ny];
            } else {
                temp_profile_ed_prev[i] = new double[ny];
                temp_profile_rhob[i] = new double[ny];
                temp_profile_rhob_prev[i] = new double[ny];
                temp_profile_ux_prev[i] = new double[ny];
                temp_profile_uy_prev[i] = new double[ny];
            }
        }

        double dummy;
        double u[4];
        int rk_order = DATA->rk_order;
        for (ix = 0; ix < nx; ix++) {
            for (iy = 0; iy < ny; iy++) {
                if (DATA->turn_on_shear == 1) {
                    profile >> dummy >> dummy >> temp_profile_ed[ix][iy]
                            >> temp_profile_ux[ix][iy]
                            >> temp_profile_uy[ix][iy];
                    profile >> temp_profile_pixx[ix][iy]
                            >> temp_profile_piyy[ix][iy]
                            >> temp_profile_pixy[ix][iy]
                            >> temp_profile_pi00[ix][iy]
                            >> temp_profile_pi0x[ix][iy]
                            >> temp_profile_pi0y[ix][iy]
                            >> temp_profile_pi33[ix][iy];
                } else {
                    profile >> dummy >> dummy >> temp_profile_ed[ix][iy]
                            >> temp_profile_rhob[ix][iy]
                            >> temp_profile_ux[ix][iy]
                            >> temp_profile_uy[ix][iy];
                    profile_prev >> dummy >> dummy
                                 >> temp_profile_ed_prev[ix][iy]
                                 >> temp_profile_rhob_prev[ix][iy]
                                 >> temp_profile_ux_prev[ix][iy]
                                 >> temp_profile_uy_prev[ix][iy];
                }
            }
        }
        profile.close();
        if (DATA->turn_on_shear == 0) {
            profile_prev.close();
        }

        for (ieta = 0; ieta < DATA->neta; ieta++) {
            for (ix = 0; ix <= DATA->nx; ix++) {
                for (iy = 0; iy<= DATA->ny; iy++) {
                    double rhob = 0.0;
                    double epsilon = temp_profile_ed[ix][iy];
                    // initial pressure distribution
                    double p = eos->get_pressure(epsilon, rhob);
                    (*arena)[ix][iy][ieta].epsilon = epsilon;
                    (*arena)[ix][iy][ieta].epsilon_t = epsilon;
                    (*arena)[ix][iy][ieta].prev_epsilon = epsilon;
                    (*arena)[ix][iy][ieta].rhob = rhob;
                    (*arena)[ix][iy][ieta].rhob_t = rhob;
                    (*arena)[ix][iy][ieta].prev_rhob = rhob;
                    (*arena)[ix][iy][ieta].p = p;
                    (*arena)[ix][iy][ieta].p_t = p;
                    (*arena)[ix][iy][ieta].T =
                                        eos->get_temperature(epsilon, rhob);
                    (*arena)[ix][iy][ieta].mu = eos->get_mu(epsilon, rhob);
                    (*arena)[ix][iy][ieta].TJb =
                                        util->cube_malloc(rk_order+1, 5, 4);
                    (*arena)[ix][iy][ieta].dUsup =
                                        util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].u = util->mtx_malloc(rk_order+1, 4);
                    (*arena)[ix][iy][ieta].a = util->mtx_malloc(rk_order+1, 4);
                    (*arena)[ix][iy][ieta].theta_u =
                                        util->vector_malloc(rk_order+1);
                    (*arena)[ix][iy][ieta].sigma =
                                        util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].pi_b =
                                        util->vector_malloc(rk_order+1);
                    (*arena)[ix][iy][ieta].prev_u = util->mtx_malloc(1, 4);
                    (*arena)[ix][iy][ieta].Wmunu =
                                        util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].prevWmunu =
                                        util->cube_malloc(1, 4, 4);
                    (*arena)[ix][iy][ieta].Pimunu =
                                        util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].prevPimunu =
                                        util->cube_malloc(1, 4, 4);
                    (*arena)[ix][iy][ieta].W_prev = util->mtx_malloc(4, 4);
                    double utau_local = sqrt(1.
                            + temp_profile_ux[ix][iy]*temp_profile_ux[ix][iy]
                            + temp_profile_uy[ix][iy]*temp_profile_uy[ix][iy]);
                    (*arena)[ix][iy][ieta].u[0][0] = utau_local;
                    (*arena)[ix][iy][ieta].u[0][1] = temp_profile_ux[ix][iy];
                    (*arena)[ix][iy][ieta].u[0][2] = temp_profile_uy[ix][iy];
                    (*arena)[ix][iy][ieta].u[0][3] = 0.0;
                    
                    u[0] = utau_local;
                    u[1] = temp_profile_ux[ix][iy];
                    u[2] = temp_profile_uy[ix][iy];
                    u[3] = 0.0;
                    
                    if (DATA->turn_on_shear == 0) {
                        double utau_prev = sqrt(1.
                                + temp_profile_ux_prev[ix][iy]
                                  *temp_profile_ux_prev[ix][iy]
                                + temp_profile_uy_prev[ix][iy]
                                  *temp_profile_uy_prev[ix][iy]);
                        (*arena)[ix][iy][ieta].prev_u[0][0] = utau_prev;
                        (*arena)[ix][iy][ieta].prev_u[0][1] =
                                                temp_profile_ux_prev[ix][iy];
                        (*arena)[ix][iy][ieta].prev_u[0][2] =
                                                temp_profile_uy_prev[ix][iy];
                        (*arena)[ix][iy][ieta].prev_u[0][3] = 0.0;
                    } else {
                        (*arena)[ix][iy][ieta].prev_u[0][0] = utau_local;
                        (*arena)[ix][iy][ieta].prev_u[0][1] =
                                                    temp_profile_ux[ix][iy];
                        (*arena)[ix][iy][ieta].prev_u[0][2] =
                                                    temp_profile_uy[ix][iy];
                        (*arena)[ix][iy][ieta].prev_u[0][3] = 0.0;
                    }

                    (*arena)[ix][iy][ieta].pi_b[0] = 0.0;
                    
                    if (DATA->turn_on_shear == 1) {
                        (*arena)[ix][iy][ieta].Wmunu[0][0][0] =
                                                    temp_profile_pi00[ix][iy];
                        (*arena)[ix][iy][ieta].Wmunu[0][0][1] =
                                                    temp_profile_pi0x[ix][iy];
                        (*arena)[ix][iy][ieta].Wmunu[0][0][2] =
                                                    temp_profile_pi0y[ix][iy];
                        (*arena)[ix][iy][ieta].Wmunu[0][0][3] = 0.0;
                        (*arena)[ix][iy][ieta].Wmunu[0][1][0] =
                                                    temp_profile_pi0x[ix][iy];
                        (*arena)[ix][iy][ieta].Wmunu[0][1][1] =
                                                    temp_profile_pixx[ix][iy];
                        (*arena)[ix][iy][ieta].Wmunu[0][1][2] =
                                                    temp_profile_pixy[ix][iy];
                        (*arena)[ix][iy][ieta].Wmunu[0][1][3] = 0.0;
                        (*arena)[ix][iy][ieta].Wmunu[0][1][3] = 0.0;
                        (*arena)[ix][iy][ieta].Wmunu[0][2][0] =
                                                    temp_profile_pi0y[ix][iy];
                        (*arena)[ix][iy][ieta].Wmunu[0][2][1] =
                                                    temp_profile_pixy[ix][iy];
                        (*arena)[ix][iy][ieta].Wmunu[0][2][2] =
                                                    temp_profile_piyy[ix][iy];
                        (*arena)[ix][iy][ieta].Wmunu[0][2][3] = 0.0;
                        (*arena)[ix][iy][ieta].Wmunu[0][3][0] = 0.0;
                        (*arena)[ix][iy][ieta].Wmunu[0][3][1] = 0.0;
                        (*arena)[ix][iy][ieta].Wmunu[0][3][2] = 0.0;
                        (*arena)[ix][iy][ieta].Wmunu[0][3][3] =
                                                    temp_profile_pi33[ix][iy];
                        for(int mu = 0; mu < 4; mu++) {
                            for (nu = 0; nu < 4; nu++) {
                                (*arena)[ix][iy][ieta].prevWmunu[0][nu][mu] =
                                    (*arena)[ix][iy][ieta].Wmunu[0][nu][mu];
                            }
                        }
                    } else {
                        for(int mu = 0; mu < 4; mu++) {
                            for (nu = 0; nu < 4; nu++) {
                                (*arena)[ix][iy][ieta].Wmunu[0][nu][mu] = 0.0;
                                (*arena)[ix][iy][ieta].prevWmunu[0][nu][mu] = 0.0;
                            }
                        }
                    }
                    for (int mu = 0; mu < 4; mu++) {
                        /* baryon density */
                        (*arena)[ix][iy][ieta].TJb[0][4][mu] = rhob*u[mu];
                        for (nu = 0; nu < 4; nu++) {
                            (*arena)[ix][iy][ieta].TJb[0][nu][mu] = (
                                (epsilon + p)*u[mu]*u[nu] 
                                + p*(DATA->gmunu)[mu][nu]);
                            (*arena)[ix][iy][ieta].Pimunu[0][nu][mu] = 0.0;
                            (*arena)[ix][iy][ieta].prevPimunu[0][nu][mu] = 0.0;
                        }
                    }
                }
            }
        }
        // clean up
        for (int i = 0; i < nx; i++) {
            delete[] temp_profile_ed[i];
            delete[] temp_profile_ux[i];
            delete[] temp_profile_uy[i];
            if (DATA->turn_on_shear == 1) {
                delete[] temp_profile_pixx[i];
                delete[] temp_profile_piyy[i];
                delete[] temp_profile_pixy[i];
                delete[] temp_profile_pi00[i];
                delete[] temp_profile_pi0x[i];
                delete[] temp_profile_pi0y[i];
                delete[] temp_profile_pi33[i];
            } else {
                delete[] temp_profile_ed_prev[i];
                delete[] temp_profile_rhob[i];
                delete[] temp_profile_rhob_prev[i];
                delete[] temp_profile_ux_prev[i];
                delete[] temp_profile_uy_prev[i];
            }
        }
        delete[] temp_profile_ed;
        delete[] temp_profile_ux;
        delete[] temp_profile_uy;
        if (DATA->turn_on_shear == 1) {
            delete[] temp_profile_pixx;
            delete[] temp_profile_piyy;
            delete[] temp_profile_pixy;
            delete[] temp_profile_pi00;
            delete[] temp_profile_pi0x;
            delete[] temp_profile_pi0y;
            delete[] temp_profile_pi33;
        } else {
            delete[] temp_profile_ed_prev;
            delete[] temp_profile_rhob;
            delete[] temp_profile_rhob_prev;
            delete[] temp_profile_ux_prev;
            delete[] temp_profile_uy_prev;
        }
    } else if (DATA->Initial_profile == 1) {
        double epsilon0 = DATA->epsilon0;  // this is in GeV/fm^3
        if (initializeEntropy == 0)
            epsilon0 /= hbarc;  // everything is in fm now. eps is in fm^-4
        // full average initial conditions using Glauber
        double s, r1, r2, W, nBinary, nWounded;
        // impact parameter:
        double b=DATA->b;

      double normT = glauber->LexusData.Target.A;
      double normP = glauber->LexusData.Projectile.A;
      double hard = DATA->hard;
      

      
      // The value of W at x=y=0 for normalization of W in central collisions:
      double W0 = (
           hard*(TATarget(DATA, 0.)*TAProjectile(DATA, 0.)*DATA->SigmaNN/10.)
         + (1. - hard)*(  TATarget(DATA, 0.)
                          *(1. - pow((1. - (DATA->SigmaNN/10.)
                                            *TAProjectile(DATA, 0.)/normP), 
                                     normP)
                           )
                    + TAProjectile(DATA, 0.)
                          *(1. - pow((1. - (DATA->SigmaNN/10.)
                                            *TATarget(DATA, 0.)/normT), normT)
                           )
                       )
                 ); 
     
     // loop over the whole lattice and initialize values:
     for(ix=0; ix<=DATA->nx; ix++)
       {
     x = DATA->delta_x*(ix*2 - DATA->nx)/2.0;
     for(iy=0; iy<=DATA->ny; iy++)
       {
         y = DATA->delta_y*(iy*2 - DATA->ny)/2.0;
         r1 = sqrt((x+b/2.)*(x+b/2.)+(y*y));
         r2 = sqrt((x-b/2.)*(x-b/2.)+(y*y));
         
         //number of binary collisions:
         //nBinary = TAProjectile(DATA, r2)*TATarget(DATA, r1)*DATA->SigmaNN/10.;
         //number of wounded nucleons:
         //nWounded = TATarget(DATA, r1)*(1.-pow((1.-(DATA->SigmaNN/10.)*TAProjectile(DATA, r2)/normP),normP))
           //+ TAProjectile(DATA, r2)*(1.-pow((1.-(DATA->SigmaNN/10.)*TATarget(DATA, r1)/normT),normT));
         //distribution in the transverse plane, normalized so that maximum value is 1:
         //W = ((1.-hard)*nWounded + hard*nBinary)/W0;
        

         (*Lneighbor)[ix][iy][0].TJb = util->cube_malloc(rk_order+1, 5,4);
         (*Rneighbor)[ix][iy][0].TJb = util->cube_malloc(rk_order+1, 5,4);
         (*Lneighbor)[ix][iy][1].TJb = util->cube_malloc(rk_order+1, 5,4);
         (*Rneighbor)[ix][iy][1].TJb = util->cube_malloc(rk_order+1, 5,4);
         (*Lneighbor)[ix][iy][0].Wmunu = util->cube_malloc(rk_order+1, 4,4);
         (*Rneighbor)[ix][iy][0].Wmunu = util->cube_malloc(rk_order+1, 4,4);
         (*Lneighbor)[ix][iy][1].Wmunu = util->cube_malloc(rk_order+1, 4,4);
         (*Rneighbor)[ix][iy][1].Wmunu = util->cube_malloc(rk_order+1, 4,4);
         (*Lneighbor)[ix][iy][0].Pimunu = util->cube_malloc(rk_order+1, 4,4);
         (*Rneighbor)[ix][iy][0].Pimunu = util->cube_malloc(rk_order+1, 4,4);
         (*Lneighbor)[ix][iy][1].Pimunu = util->cube_malloc(rk_order+1, 4,4);
         (*Rneighbor)[ix][iy][1].Pimunu = util->cube_malloc(rk_order+1, 4,4);
         (*Lneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
         (*Rneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
         (*Lneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
         (*Rneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
         (*Lneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
         (*Rneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
         (*Lneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
         (*Rneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
         int fakeEnvelope=0;
         if(fakeEnvelope==1)
           {
         if (ix==0 && iy==0) {
             music_message.warning("USING THE FAKE TESTING ENVELOPE!!!!!!");
         }
         W*=(1.6+1.6*tanh((sqrt(0.001*pow(y,4.))))-1.6*tanh(sqrt(0.2*pow(x,4))));
           }
          for(ieta=0; ieta<DATA->neta; ieta++)
           {
         eta = (DATA->delta_eta)*(ieta+DATA->neta*rank) - (DATA->eta_size)/2.0;
	 phi = 0.00*eta+0.00;
         //x_  = cos(phi)*x + sin(phi)*y;
         //y_  = cos(phi)*y - sin(phi)*x;
         //r1_ = sqrt((x_+b/2.)*(x_+b/2.)+(y_*y_));
         //r2_ = sqrt((x_-b/2.)*(x_-b/2.)+(y_*y_));
         //number of binary collisions:
         nBinary = TAProjectile(DATA, r2)*TATarget(DATA, r1)*DATA->SigmaNN/10.;
         //number of wounded nucleons:
         nWounded = TATarget(DATA, r1)*(1.-pow((1.-(DATA->SigmaNN/10.)*TAProjectile(DATA, r2)/normP),normP))*f_plus(-eta)
           + TAProjectile(DATA, r2)*(1.-pow((1.-(DATA->SigmaNN/10.)*TATarget(DATA, r1)/normT),normT))*f_plus(eta);
         //distribution in the transverse plane, normalized so that maximum value is 1:
         W = ((1.-hard)*nWounded + hard*nBinary)/W0;

         if ( initializeEntropy==0 )
           {
             // distribution of the initial energy density in eta:
             //epsilon = epsilon0*eta_profile_normalisation(DATA, eta);
             epsilon = epsilon0*f_longitudina(eta);
             // and x,y:
             epsilon *= W;

             if (epsilon<0.00000000001)
               epsilon = 0.00000000001;
             
             // distribution of initial baryon density:
             //rhob = DATA->rhoB0/epsilon0*epsilon;  in fm^-3

             rhob = 0.0; /* in fm^-3 */
           }
         else if ( initializeEntropy==1 )
           {
             s = epsilon0*W;

             //s *= eta_profile_normalisation(DATA, eta);
             s *= f_longitudina(eta);
             rhob = DATA->rhoB0/epsilon0*s;
             if ( DATA->whichEOS==1 && s>96.288 )
               {
             epsilon=(pow((4./169./pow(PI,2.)),1./3.)/30.*pow(22.5,(4./3.))*
                  pow(s,(4./3.))*0.197+0.0)/hbarc;
               }
             else if (s>0.2)
               {
             epsilon = eos->findRoot(&EOS::ssolve, rhob, s, 1.15*rhob+0.001, 300.,0.001);
               }
             else 
               {
             epsilon=0;
               }
           }
         // intial pressure distribution:
         p = eos->get_pressure(epsilon, rhob);

         // set all values in the grid element:
         (*arena)[ix][iy][ieta].epsilon = epsilon;
         (*arena)[ix][iy][ieta].rhob = rhob;
         (*arena)[ix][iy][ieta].p = p;

         (*arena)[ix][iy][ieta].T = eos->get_temperature(epsilon, rhob); 
         (*arena)[ix][iy][ieta].mu = eos->get_mu(epsilon, rhob);
         
         (*arena)[ix][iy][ieta].TJb = util->cube_malloc(rk_order+1, 5,4);
         (*arena)[ix][iy][ieta].dUsup = util->cube_malloc(rk_order+1, 4,4);
         (*arena)[ix][iy][ieta].u = util->mtx_malloc(rk_order+1, 4);
         (*arena)[ix][iy][ieta].a = util->mtx_malloc(rk_order+1, 4);
         (*arena)[ix][iy][ieta].theta_u = util->vector_malloc(rk_order+1);
         (*arena)[ix][iy][ieta].sigma = util->cube_malloc(rk_order+1, 4, 4);
         (*arena)[ix][iy][ieta].pi_b = util->vector_malloc(rk_order+1);
         (*arena)[ix][iy][ieta].prev_u = util->mtx_malloc(1, 4);
         (*arena)[ix][iy][ieta].Wmunu = util->cube_malloc(rk_order+1, 4,4);
         (*arena)[ix][iy][ieta].prevWmunu = util->cube_malloc(1, 4,4);
         (*arena)[ix][iy][ieta].Pimunu = util->cube_malloc(rk_order+1, 4,4);
         (*arena)[ix][iy][ieta].prevPimunu = util->cube_malloc(1, 4,4);

         (*arena)[ix][iy][ieta].W_prev = util->mtx_malloc(4,4);
         
         /* for HIC */
         u[0] = (*arena)[ix][iy][ieta].u[0][0] = 1.0;
         u[3] = (*arena)[ix][iy][ieta].u[0][3] = 0.0;
         u[1] = (*arena)[ix][iy][ieta].u[0][1] = 0.0;
         u[2] = (*arena)[ix][iy][ieta].u[0][2] = 0.0;

         (*arena)[ix][iy][ieta].prev_u[0][0] = 1.0;
         (*arena)[ix][iy][ieta].prev_u[0][3] = 0.0;
         (*arena)[ix][iy][ieta].prev_u[0][1] = 0.0;
         (*arena)[ix][iy][ieta].prev_u[0][2] = 0.0;
         
         (*arena)[ix][iy][ieta].pi_b[0] = 0.0;

         for(mu=0; mu<4; mu++)
           {
             /* baryon density */
             (*arena)[ix][iy][ieta].TJb[0][4][mu] = rhob*u[mu];
             
             for(nu=0; nu<4; nu++)
               {
             (*arena)[ix][iy][ieta].TJb[0][nu][mu] 
               = (epsilon + p)*u[mu]*u[nu] + p*(DATA->gmunu)[mu][nu];

             (*arena)[ix][iy][ieta].Wmunu[0][nu][mu] = (double) 0.0;
             (*arena)[ix][iy][ieta].prevWmunu[0][nu][mu] = (double) 0.0;
             
             (*arena)[ix][iy][ieta].Pimunu[0][nu][mu] = (double) 0.0;
             (*arena)[ix][iy][ieta].prevPimunu[0][nu][mu] = (double) 0.0;
               }/* nu */
           }/* mu */
         
           }}}/* ix, iy, ieta */
    output_initial_density_profiles(DATA,arena,rank);
    } else if (DATA->Initial_profile == 3) {
        // sample initial distribution with a Glauber Monte-Carlo
        // (event-by-event initial condition)
        // keep this in mind: from Nara and Hirano: 0904.2966
        // In our MC-Glauber model, we find the defaultWoods-Saxon
        // distribution is reproduced by a larger radius parameter
        // r0 = 6.42 (4.28) fm and a smaller diffuseness parameter
        // d = 0.44 (0.50) fm (i.e., sharper boundary of a nucleus)
        // for a gold (copper) nucleus than the default parameters.
         
        // sample Nu (which gives the number of nucleons at radial position r)
        // for both nuclei for now use the same nucleus
        
        // initialize random seed using the system time
        double rnum = time(0) + DATA->seed;
        music_message << "random seed=" << rnum-DATA->seed << " + "
                      << DATA->seed << " = " << rnum;
        music_message.flush("info");
        gsl_rng_set(random,static_cast <unsigned long int> (rnum));

        // width of Gaussian in fm around the center
        // of the nucleon-nucleon collision
        double width = DATA->sigma0;
        
        // arrays for sending when using MPI
        double bArray[1];
        double AxArray[300], AyArray[300];
        double BxArray[300], ByArray[300];
        MCGlauberReturnValue rv, rv2; //auxiliary nucleons
        double x, y, xm, ym, dx, dy, dij;
        int i;
        double b = 0.;

        // minimal and maximal impact parameter in fm
        double bmin = DATA->bmin;
        double bmax = DATA->bmax;
   

        // set up number of nucleons, free arrays with nucleons
        // in nucleus A and B
        double A = glauber->nucleusA();
        if (A > 300) {
            music_message.error("A > 300, change the code to make it work");
            exit(1);
        }
        nucleusA.clear();
        nucleusB.clear();


        // sample the distribution of nucleons when on rank 0,
        // send the result to the other ranks
        if (rank == 0) {
            // let only one rank do the sampling
            // and then pass the same distribution to all other ranks
            // first sample a b from the distribution
            // b db = 2b/(b_max^2-b_min^2)
            // uniformly distributed random variable
            double xb =  gsl_rng_uniform(random);
            b = sqrt((bmax*bmax - bmin*bmin)*xb + bmin*bmin);
            // that's all, we have b.
            // find a testing routine at the end of this file
            // populate the lists nucleusA and nucleusB with position data
            // of the nucleons
            sampleTA();
            for (i = 0; i < A; i++) {
                bArray[0] = b;
                AxArray[i] = nucleusA.at(i).x;
                AyArray[i] = nucleusA.at(i).y;
                BxArray[i] = nucleusB.at(i).x;
                ByArray[i] = nucleusB.at(i).y;
            }

            for ( i = 1; i < size; i++) {
                // send to all other ranks
                MPI_Send(bArray, 1, MPI_DOUBLE, i, 5, MPI_COMM_WORLD);
                MPI_Send(AxArray, 300, MPI_DOUBLE, i, 1, MPI_COMM_WORLD);
                MPI_Send(AyArray, 300, MPI_DOUBLE, i, 2, MPI_COMM_WORLD);
                MPI_Send(BxArray, 300, MPI_DOUBLE, i, 3, MPI_COMM_WORLD);
                MPI_Send(ByArray, 300, MPI_DOUBLE, i, 4, MPI_COMM_WORLD);
            }
        }

        if (rank != 0) {
            // let only one rank do the sampling
            // and then pass the same distribution to all other ranks
            MPI_Recv(bArray, 1, MPI_DOUBLE, 0, 5,
                     MPI_COMM_WORLD, MPI_STATUS_IGNORE);
            MPI_Recv(AxArray, 300, MPI_DOUBLE, 0, 1,
                     MPI_COMM_WORLD, MPI_STATUS_IGNORE);
            MPI_Recv(AyArray, 300, MPI_DOUBLE, 0, 2,
                     MPI_COMM_WORLD, MPI_STATUS_IGNORE);
            MPI_Recv(BxArray, 300, MPI_DOUBLE, 0, 3,
                     MPI_COMM_WORLD, MPI_STATUS_IGNORE);
            MPI_Recv(ByArray, 300, MPI_DOUBLE, 0, 4,
                     MPI_COMM_WORLD, MPI_STATUS_IGNORE);
     
            for (int i = 0; i < A; i++) {
                b = bArray[0];
                rv.x= AxArray[i];
                rv.y = AyArray[i];
                rv2.x = BxArray[i];
                rv2.y = ByArray[i];

                nucleusA.push_back(rv);
                nucleusB.push_back(rv2);
            }
        }
        music_message << "rank " << rank << ": Using impact parameter b=" << b;
        music_message.flush("info");

        // define the radius^2 in fm^2:
        double d2 = DATA->SigmaNN/(PI*10.);          // in fm^2
         
        // determine whether the nucleons collide,
        // depending on their position/overlap:
        for (int i = 0; i < A; i++) {
            // shift the nuclei's position by =/- b/2 or +b/2 respectively
            nucleusB.at(i).x = nucleusB.at(i).x + b/2.;
            nucleusA.at(i).x = nucleusA.at(i).x - b/2.;
        }   
     
        int ibinColl = 0;       // counter for binary collisions
        int NbinColl = 0;       // total number of binary collisions
        double xbinColl[5000];  // x coordinate of binary collisions
        double ybinColl[5000];  // y coordinate
         
        for (int i = 0; i < A; i++) {
            for (int j = 0 ; j < A ;j++) {
                dx = nucleusB.at(j).x - nucleusA.at(i).x;
                dy = nucleusB.at(j).y - nucleusA.at(i).y;
                dij = dx*dx + dy*dy;
                if (dij < d2) {
                    nucleusB.at(j).collided = 1;
                    nucleusA.at(i).collided = 1;
                    xbinColl[ibinColl] =
                                    (nucleusA.at(i).x + nucleusB.at(j).x)/2.;
                    ybinColl[ibinColl] =
                                    (nucleusA.at(i).y + nucleusB.at(j).y)/2.;
                    ibinColl+=1;
                }
            }
        }

        NbinColl = ibinColl;
        music_message << "number of binary collisions = " << NbinColl;
        music_message.flush("info");
     
        int participants = 0;
        if (rank == 0) {
            for (int i = 0; i<A; i++) {
                if (nucleusA.at(i).collided == 1) {
                    participants ++;
                }
                if (nucleusB.at(i).collided == 1) {
                    participants ++;
                }
            }
        }
        music_message << " N_part = " << participants;
        music_message.flush("info");

        double s;
        // impact parameter:
        // normalization of TATarget and TAProjectile is given by
        // Target.A and Projectie.A, respectively
        // the fraction of the hard (binary collisions) contribution
        double hard = DATA->hard;

        // loop over the whole lattice and initialize values:
        for (ix = 0; ix <= DATA->nx; ix++) {
            x = DATA->delta_x*(ix*2 - DATA->nx)/2.0;
            for(iy = 0; iy <= DATA->ny; iy++) {
                y = DATA->delta_y*(iy*2 - DATA->ny)/2.0;
             
                double W = 0.;
                double WbinColl = 0.;
                for (int i = 0; i<A; i++) {
                    if (nucleusB.at(i).collided == 1) {
                        xm = nucleusB.at(i).x;
                        ym = nucleusB.at(i).y;
                        W += exp((-(x - xm)*(x - xm) - (y - ym)*(y - ym))
                                 /(2.*width*width));
                    }
                    if (nucleusA.at(i).collided == 1) {
                        xm = nucleusA.at(i).x;
                        ym = nucleusA.at(i).y;
                        W += exp((-(x - xm)*(x - xm) - (y - ym)*(y - ym))
                                 /(2.*width*width));
                    }
                }
            
                for (int i = 0; i < NbinColl; i++) {
                    xm = xbinColl[i];
                    ym = ybinColl[i];
                    WbinColl += exp((-(x - xm)*(x - xm) - (y - ym)*(y - ym))
                                    /(2.*width*width));
                }
             
                double Wfull = hard*WbinColl + (1. - hard)*W;
                W = Wfull;

                (*Lneighbor)[ix][iy][0].TJb =
                                    util->cube_malloc(rk_order+1, 5, 4);
                (*Rneighbor)[ix][iy][0].TJb =
                                    util->cube_malloc(rk_order+1, 5, 4);
                (*Lneighbor)[ix][iy][1].TJb =
                                    util->cube_malloc(rk_order+1, 5, 4);
                (*Rneighbor)[ix][iy][1].TJb =
                                    util->cube_malloc(rk_order+1, 5, 4);
                (*Lneighbor)[ix][iy][0].Wmunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Rneighbor)[ix][iy][0].Wmunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Lneighbor)[ix][iy][1].Wmunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Rneighbor)[ix][iy][1].Wmunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Lneighbor)[ix][iy][0].Pimunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Rneighbor)[ix][iy][0].Pimunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Lneighbor)[ix][iy][1].Pimunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Rneighbor)[ix][iy][1].Pimunu =
                                    util->cube_malloc(rk_order+1, 4, 4);
                (*Lneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
                (*Rneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
                (*Lneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
                (*Rneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
                (*Lneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
                (*Rneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
                (*Lneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
                (*Rneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
             
                double epsilon0 = DATA->sFactor;
                epsilon = epsilon0*W;
                 
                for (ieta = 0; ieta < DATA->neta; ieta++) {
                    eta = ((DATA->delta_eta)*(ieta+DATA->neta*rank)
                            - (DATA->eta_size)/2.0);
                    if (initializeEntropy == 0) {
                        epsilon = epsilon0*W;
                        epsilon *= eta_profile_normalisation(DATA, eta);

                        // distribution of initial baryon density:
                        rhob = DATA->rhoB0/epsilon0*epsilon;  /* in fm^-3 */
                    }
                    else if (initializeEntropy == 1) {
                        s = epsilon0*W;
                        s *= eta_profile_normalisation(DATA, eta);
                        rhob = DATA->rhoB0/epsilon0*s;
                        if (DATA->whichEOS == 1 && s > 96.288) {
                            epsilon = ((pow((4./169./pow(PI,2.)),1./3.)/30.
                                       *pow(22.5,(4./3.))*pow(s,(4./3.))*0.197)
                                      /hbarc);
                        } else if (s > 0.2) {
                            epsilon = eos->findRoot(
                                    &EOS::ssolve, rhob, s,
                                    1.15*rhob+0.001, 300.,0.001);
                        } else {
                            epsilon = 0;
                        }
                    }
                    if (epsilon < 0.00000000001)
                        epsilon = 0.00000000001;

                    // intial pressure distribution:
                    p = eos->get_pressure(epsilon, rhob);

                    // set all values in the grid element:
                    (*arena)[ix][iy][ieta].epsilon = epsilon;
                    (*arena)[ix][iy][ieta].epsilon_t = epsilon;
                    (*arena)[ix][iy][ieta].prev_epsilon = epsilon;
                    (*arena)[ix][iy][ieta].rhob = rhob;
                    (*arena)[ix][iy][ieta].rhob_t = rhob;
                    (*arena)[ix][iy][ieta].prev_rhob = rhob;
                    (*arena)[ix][iy][ieta].p = p;
                    (*arena)[ix][iy][ieta].p_t = p;

                    (*arena)[ix][iy][ieta].T =
                                        eos->get_temperature(epsilon, rhob);
                    (*arena)[ix][iy][ieta].mu = eos->get_mu(epsilon, rhob);
                    
                    (*arena)[ix][iy][ieta].TJb =
                                        util->cube_malloc(rk_order+1, 5, 4);
                    (*arena)[ix][iy][ieta].dUsup =
                                        util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].u = util->mtx_malloc(rk_order+1, 4);
                    (*arena)[ix][iy][ieta].a = util->mtx_malloc(rk_order+1, 4);
                    (*arena)[ix][iy][ieta].theta_u =
                                        util->vector_malloc(rk_order+1);
                    (*arena)[ix][iy][ieta].sigma =
                                        util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].pi_b =
                                        util->vector_malloc(rk_order+1);
                    (*arena)[ix][iy][ieta].prev_u = util->mtx_malloc(1, 4);
                    (*arena)[ix][iy][ieta].Wmunu =
                                        util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].prevWmunu =
                                        util->cube_malloc(1, 4, 4);
                    (*arena)[ix][iy][ieta].Pimunu =
                                        util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].prevPimunu =
                                        util->cube_malloc(1, 4, 4);
                    (*arena)[ix][iy][ieta].W_prev = util->mtx_malloc(4, 4);
                    
                    /* for HIC */
                    u[0] = (*arena)[ix][iy][ieta].u[0][0] = 1.0;
                    u[3] = (*arena)[ix][iy][ieta].u[0][3] = 0.0;
                    u[1] = (*arena)[ix][iy][ieta].u[0][1] = 0.0;
                    u[2] = (*arena)[ix][iy][ieta].u[0][2] = 0.0;

                    (*arena)[ix][iy][ieta].prev_u[0][0] = 1.0;
                    (*arena)[ix][iy][ieta].prev_u[0][3] = 0.0;
                    (*arena)[ix][iy][ieta].prev_u[0][1] = 0.0;
                    (*arena)[ix][iy][ieta].prev_u[0][2] = 0.0;
             
                    (*arena)[ix][iy][ieta].pi_b[0] = 0.0;
             
                    for (mu = 0; mu < 4; mu++) {
                        /* baryon density */
                        (*arena)[ix][iy][ieta].TJb[0][4][mu] = rhob*u[mu];
                        for (nu = 0; nu < 4; nu++) {
                            (*arena)[ix][iy][ieta].TJb[0][nu][mu] =
                                ((epsilon + p)*u[mu]*u[nu]
                                 + p*(DATA->gmunu)[mu][nu]);

                            (*arena)[ix][iy][ieta].Wmunu[0][nu][mu] = 0.0;
                            (*arena)[ix][iy][ieta].prevWmunu[0][nu][mu] = 0.0;
                 
                            (*arena)[ix][iy][ieta].Pimunu[0][nu][mu] = 0.0;
                            (*arena)[ix][iy][ieta].prevPimunu[0][nu][mu] = 0.0;
                        }/* nu */
                    }/* mu */
                }
            }
        }/* ix, iy, ieta */
        // for checking
        //if (rank == 0) {
        //    ofstream of_Glauber("initial_ed.dat");
        //    for (ix = 0; ix <= DATA->nx; ix++) {
        //        for (iy = 0; iy <= DATA->ny; iy++) {
        //            of_Glauber << scientific << setw(18) << setprecision(8)
        //                       << (*arena)[ix][iy][0].epsilon << "  ";
        //        }
        //        of_Glauber << endl;
        //    }
        //    of_Glauber.close();
        //}
    } else if (DATA->Initial_profile == 8) {
        // read in the profile from file 
        // - IPGlasma initial conditions with initial flow
        size = DATA->size;

        music_message << "size=" << size;
        music_message.flush("info");
        music_message.info(" ----- information on initial distribution -----");
        music_message << "file name used: " << DATA->initName;
        music_message.flush("info");
    
        ifstream profile(DATA->initName.c_str());
    
        string dummy;
        int nx, ny, neta;
        double dx, dy, deta;
        // read the information line
        profile >> dummy >> dummy >> dummy >> dummy >> neta 
                >> dummy >> nx >> dummy >> ny 
                >> dummy >> deta >> dummy >> dx >> dummy >> dy;

        music_message << "neta=" << DATA->neta << ", nx=" << nx
                      << ", ny=" << ny << ", deta=" << DATA->delta_eta
                      << ", dx=" << dx << ", dy=" << dy;
        music_message.flush("info");

        double density, dummy1, dummy2, dummy3;
        double ux, uy, utau;
        
        double** temp_profile_ed = new double* [nx+1];
        double** temp_profile_utau = new double* [nx+1];
        double** temp_profile_ux = new double* [nx+1];
        double** temp_profile_uy = new double* [nx+1];
        for (int i = 0; i < nx+1; i++) {
            temp_profile_ed[i] = new double [ny+1];
            temp_profile_utau[i] = new double [ny+1];
            temp_profile_ux[i] = new double [ny+1];
            temp_profile_uy[i] = new double [ny+1];
        }

        //read the one slice
        for (ix = 0; ix <= DATA->nx; ix++) {
            for (iy = 0; iy <= DATA->ny; iy++) {
                profile >> dummy1 >> dummy2 >> dummy3 
                        >> density >> utau >> ux >> uy
                        >> dummy  >> dummy  >> dummy  >> dummy;
                temp_profile_ed[ix][iy] = density;
                temp_profile_utau[ix][iy] = utau;
                temp_profile_ux[ix][iy] = ux;
                temp_profile_uy[ix][iy] = uy;
                if (ix == 0 && iy == 0) {
                    DATA->x_size = -dummy2*2;
                    DATA->y_size = -dummy3*2;
                    music_message << "eta_size=" << DATA->eta_size 
                                  << ", x_size=" << DATA->x_size 
                                  << ", y_size=" << DATA->y_size;
                    music_message.flush("info");
                }
            }
        }
        profile.close();

        for(ix = 0; ix <= DATA->nx; ix++)
        {
            for(iy = 0; iy <= DATA->ny; iy++)
            {
                (*Lneighbor)[ix][iy][0].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Rneighbor)[ix][iy][0].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Lneighbor)[ix][iy][1].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Rneighbor)[ix][iy][1].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Lneighbor)[ix][iy][0].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][0].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][1].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][1].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][0].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][0].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][1].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][1].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
                (*Rneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
                (*Lneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
                (*Rneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
                (*Lneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
                (*Rneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
                (*Lneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
                (*Rneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
            }
        }
       
        int entropy_flag = DATA->initializeEntropy;
        for(int ieta = 0; ieta < DATA->neta; ieta++)
        {
            double eta = (DATA->delta_eta*(ieta + DATA->neta*rank) 
                          - (DATA->eta_size)/2.0);
            double eta_envelop_ed = eta_profile_normalisation(DATA, eta);
            for(ix = 0; ix <= DATA->nx; ix++)
            {
                for(iy = 0; iy<= DATA->ny; iy++)
                {
                    rhob = 0.0;
                    if(entropy_flag == 0)
                        epsilon = (temp_profile_ed[ix][iy]*eta_envelop_ed
                                   *DATA->sFactor/hbarc);  // 1/fm^4
                    else
                    {
                        double local_sd = (temp_profile_ed[ix][iy]
                                           *DATA->sFactor*eta_envelop_ed);
                        epsilon = eos->get_s2e(local_sd, rhob);
                    }
                    if (epsilon<0.00000000001)
                        epsilon = 0.00000000001;

                    // initial pressure distribution
                    p = eos->get_pressure(epsilon, rhob);
             
                    // set all values in the grid element:
                    (*arena)[ix][iy][ieta].epsilon = epsilon;
                    (*arena)[ix][iy][ieta].epsilon_t = epsilon;
                    (*arena)[ix][iy][ieta].prev_epsilon = epsilon;
                    (*arena)[ix][iy][ieta].rhob = rhob;
                    (*arena)[ix][iy][ieta].rhob_t = rhob;
                    (*arena)[ix][iy][ieta].prev_rhob = rhob;
                    (*arena)[ix][iy][ieta].p = p;
                    (*arena)[ix][iy][ieta].p_t = p;
    
                    (*arena)[ix][iy][ieta].T = eos->get_temperature(epsilon, rhob);
                    (*arena)[ix][iy][ieta].mu = eos->get_mu(epsilon, rhob);
                        
                    (*arena)[ix][iy][ieta].TJb = util->cube_malloc(rk_order+1, 5,4);
                    (*arena)[ix][iy][ieta].dUsup = util->cube_malloc(rk_order+1, 4,4);
                    (*arena)[ix][iy][ieta].u = util->mtx_malloc(rk_order+1, 4);
                    (*arena)[ix][iy][ieta].a = util->mtx_malloc(rk_order+1, 4);
                    (*arena)[ix][iy][ieta].theta_u = util->vector_malloc(rk_order+1);
                    (*arena)[ix][iy][ieta].sigma = util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].pi_b = util->vector_malloc(rk_order+1);
                    (*arena)[ix][iy][ieta].prev_u = util->mtx_malloc(1, 4);
                    (*arena)[ix][iy][ieta].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                    (*arena)[ix][iy][ieta].prevWmunu = util->cube_malloc(1, 4,4);
                    (*arena)[ix][iy][ieta].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                    (*arena)[ix][iy][ieta].prevPimunu = util->cube_malloc(1, 4,4);
                    (*arena)[ix][iy][ieta].W_prev = util->mtx_malloc(4,4);

                    /* for HIC */
                    u[0] = (*arena)[ix][iy][ieta].u[0][0] = temp_profile_utau[ix][iy];
                    u[1] = (*arena)[ix][iy][ieta].u[0][1] = temp_profile_ux[ix][iy];
                    u[2] = (*arena)[ix][iy][ieta].u[0][2] = temp_profile_uy[ix][iy];
                    u[3] = (*arena)[ix][iy][ieta].u[0][3] = 0.0;
                   
                    (*arena)[ix][iy][ieta].prev_u[0][0] = temp_profile_utau[ix][iy];
                    (*arena)[ix][iy][ieta].prev_u[0][1] = temp_profile_ux[ix][iy];
                    (*arena)[ix][iy][ieta].prev_u[0][2] = temp_profile_uy[ix][iy];
                    (*arena)[ix][iy][ieta].prev_u[0][3] = 0.0;
                   
                    (*arena)[ix][iy][ieta].pi_b[0] = 0.0;

                    for(int mu=0; mu<4; mu++)
                    {
                        /* baryon density */
                        (*arena)[ix][iy][ieta].TJb[0][4][mu] = rhob*u[mu];

                        for(nu=0; nu<4; nu++)
                        {
                            (*arena)[ix][iy][ieta].TJb[0][nu][mu] = (
                                (epsilon + p)*u[mu]*u[nu] 
                                + p*(DATA->gmunu)[mu][nu]);
                            (*arena)[ix][iy][ieta].Wmunu[0][nu][mu] = 0.0;
                            (*arena)[ix][iy][ieta].prevWmunu[0][nu][mu] = 0.0;
                    
                            (*arena)[ix][iy][ieta].Pimunu[0][nu][mu] = 0.0;
                            (*arena)[ix][iy][ieta].prevPimunu[0][nu][mu] = 0.0;
                        }/* nu */
                    }/* mu */
                }
            }
        }/* ix, iy, ieta */
        // clean up
        for(int i = 0; i < nx+1; i++)
        {
            delete[] temp_profile_ed[i];
            delete[] temp_profile_utau[i];
            delete[] temp_profile_ux[i];
            delete[] temp_profile_uy[i];
        }
        delete[] temp_profile_ed;
        delete[] temp_profile_utau;
        delete[] temp_profile_ux;
        delete[] temp_profile_uy;
    } else if (DATA->Initial_profile == 41) {
        // initialize hydro with vectors from JETSCAPE
        size = DATA->size;
        music_message << "size=" << size;
        music_message.flush("info");
        music_message.info(" ----- information on initial distribution -----");
        music_message << "initialized with a JETSCAPE initial condition.";
        music_message.flush("info");
    
        for (ix = 0; ix <= DATA->nx; ix++) {
            for (iy = 0; iy <= DATA->ny; iy++) {
                (*Lneighbor)[ix][iy][0].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Rneighbor)[ix][iy][0].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Lneighbor)[ix][iy][1].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Rneighbor)[ix][iy][1].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Lneighbor)[ix][iy][0].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][0].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][1].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][1].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][0].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][0].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][1].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][1].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
                (*Rneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
                (*Lneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
                (*Rneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
                (*Lneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
                (*Rneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
                (*Lneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
                (*Rneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
            }
        }
       
        int entropy_flag = 1;
        for (int ieta = 0; ieta < DATA->neta; ieta++) {
            double eta_envelop_ed = 1.0;
            for (ix = 0; ix <= DATA->nx; ix++) {
                for (iy = 0; iy<= DATA->ny; iy++) {
                    int idx = ix + iy*(DATA->nx + 1);
                    rhob = 0.0;
                    if (entropy_flag == 0) {
                        epsilon = (initial_entropy_density[idx]*eta_envelop_ed
                                   *DATA->sFactor/hbarc);  // 1/fm^4
                    } else {
                        double local_sd = (initial_entropy_density[idx]
                                           *DATA->sFactor*eta_envelop_ed);
                        epsilon = eos->get_s2e(local_sd, rhob);
                    }
                    if (epsilon < 0.00000000001) {
                        epsilon = 0.00000000001;
                    }

                    // initial pressure distribution
                    p = eos->get_pressure(epsilon, rhob);
             
                    // set all values in the grid element:
                    (*arena)[ix][iy][ieta].epsilon = epsilon;
                    (*arena)[ix][iy][ieta].epsilon_t = epsilon;
                    (*arena)[ix][iy][ieta].prev_epsilon = epsilon;
                    (*arena)[ix][iy][ieta].rhob = rhob;
                    (*arena)[ix][iy][ieta].rhob_t = rhob;
                    (*arena)[ix][iy][ieta].prev_rhob = rhob;
                    (*arena)[ix][iy][ieta].p = p;
                    (*arena)[ix][iy][ieta].p_t = p;
    
                    (*arena)[ix][iy][ieta].T = eos->get_temperature(epsilon, rhob);
                    (*arena)[ix][iy][ieta].mu = eos->get_mu(epsilon, rhob);
                        
                    (*arena)[ix][iy][ieta].TJb = util->cube_malloc(rk_order+1, 5,4);
                    (*arena)[ix][iy][ieta].dUsup = util->cube_malloc(rk_order+1, 4,4);
                    (*arena)[ix][iy][ieta].u = util->mtx_malloc(rk_order+1, 4);
                    (*arena)[ix][iy][ieta].a = util->mtx_malloc(rk_order+1, 4);
                    (*arena)[ix][iy][ieta].theta_u = util->vector_malloc(rk_order+1);
                    (*arena)[ix][iy][ieta].sigma = util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].pi_b = util->vector_malloc(rk_order+1);
                    (*arena)[ix][iy][ieta].prev_u = util->mtx_malloc(1, 4);
                    (*arena)[ix][iy][ieta].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                    (*arena)[ix][iy][ieta].prevWmunu = util->cube_malloc(1, 4,4);
                    (*arena)[ix][iy][ieta].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                    (*arena)[ix][iy][ieta].prevPimunu = util->cube_malloc(1, 4,4);
                    (*arena)[ix][iy][ieta].W_prev = util->mtx_malloc(4,4);

                    /* for HIC */
                    u[0] = (*arena)[ix][iy][ieta].u[0][0] = 1.0;
                    u[1] = (*arena)[ix][iy][ieta].u[0][1] = 0.0;
                    u[2] = (*arena)[ix][iy][ieta].u[0][2] = 0.0;
                    u[3] = (*arena)[ix][iy][ieta].u[0][3] = 0.0;
                   
                    (*arena)[ix][iy][ieta].prev_u[0][0] = 1.0;
                    (*arena)[ix][iy][ieta].prev_u[0][1] = 0.0;
                    (*arena)[ix][iy][ieta].prev_u[0][2] = 0.0;
                    (*arena)[ix][iy][ieta].prev_u[0][3] = 0.0;
                   
                    (*arena)[ix][iy][ieta].pi_b[0] = 0.0;

                    for(int mu=0; mu<4; mu++)
                    {
                        /* baryon density */
                        (*arena)[ix][iy][ieta].TJb[0][4][mu] = rhob*u[mu];

                        for(nu=0; nu<4; nu++)
                        {
                            (*arena)[ix][iy][ieta].TJb[0][nu][mu] = (
                                (epsilon + p)*u[mu]*u[nu] 
                                + p*(DATA->gmunu)[mu][nu]);
                            (*arena)[ix][iy][ieta].Wmunu[0][nu][mu] = 0.0;
                            (*arena)[ix][iy][ieta].prevWmunu[0][nu][mu] = 0.0;
                    
                            (*arena)[ix][iy][ieta].Pimunu[0][nu][mu] = 0.0;
                            (*arena)[ix][iy][ieta].prevPimunu[0][nu][mu] = 0.0;
                        }
                    }
                }
            }
        }
        // clean up
        initial_entropy_density.clear();
    } else if (DATA->Initial_profile == 42) {
        // initialize hydro with vectors from JETSCAPE
        size = DATA->size;
        music_message << "size=" << size;
        music_message.flush("info");
        music_message.info(" ----- information on initial distribution -----");
        music_message << "initialized with a JETSCAPE initial condition.";
        music_message.flush("info");
    
        for (ix = 0; ix <= DATA->nx; ix++) {
            for (iy = 0; iy <= DATA->ny; iy++) {
                (*Lneighbor)[ix][iy][0].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Rneighbor)[ix][iy][0].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Lneighbor)[ix][iy][1].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Rneighbor)[ix][iy][1].TJb = util->cube_malloc(rk_order+1, 5,4);
                (*Lneighbor)[ix][iy][0].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][0].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][1].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][1].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][0].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][0].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][1].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Rneighbor)[ix][iy][1].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                (*Lneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
                (*Rneighbor)[ix][iy][0].u = util->mtx_malloc(rk_order+1, 4);
                (*Lneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
                (*Rneighbor)[ix][iy][1].u = util->mtx_malloc(rk_order+1, 4);
                (*Lneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
                (*Rneighbor)[ix][iy][0].pi_b = util->vector_malloc(rk_order+1);
                (*Lneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
                (*Rneighbor)[ix][iy][1].pi_b = util->vector_malloc(rk_order+1);
            }
        }
       
        for (int ieta = 0; ieta < DATA->neta; ieta++) {
            for (ix = 0; ix <= DATA->nx; ix++) {
                for (iy = 0; iy<= DATA->ny; iy++) {
                    int idx = ix + (iy + ieta*(DATA->nx + 1))*(DATA->nx + 1);
                    rhob = 0.0;
                    epsilon = (initial_energy_density[idx]
                               *DATA->sFactor/hbarc);  // 1/fm^4
                    if (epsilon < 0.00000000001) {
                        epsilon = 0.00000000001;
                    }

                    // initial pressure distribution
                    p = eos->get_pressure(epsilon, rhob);
             
                    // set all values in the grid element:
                    (*arena)[ix][iy][ieta].epsilon = epsilon;
                    (*arena)[ix][iy][ieta].epsilon_t = epsilon;
                    (*arena)[ix][iy][ieta].prev_epsilon = epsilon;
                    (*arena)[ix][iy][ieta].rhob = rhob;
                    (*arena)[ix][iy][ieta].rhob_t = rhob;
                    (*arena)[ix][iy][ieta].prev_rhob = rhob;
                    (*arena)[ix][iy][ieta].p = p;
                    (*arena)[ix][iy][ieta].p_t = p;
    
                    (*arena)[ix][iy][ieta].T = eos->get_temperature(epsilon, rhob);
                    (*arena)[ix][iy][ieta].mu = eos->get_mu(epsilon, rhob);
                        
                    (*arena)[ix][iy][ieta].TJb = util->cube_malloc(rk_order+1, 5,4);
                    (*arena)[ix][iy][ieta].dUsup = util->cube_malloc(rk_order+1, 4,4);
                    (*arena)[ix][iy][ieta].u = util->mtx_malloc(rk_order+1, 4);
                    (*arena)[ix][iy][ieta].a = util->mtx_malloc(rk_order+1, 4);
                    (*arena)[ix][iy][ieta].theta_u = util->vector_malloc(rk_order+1);
                    (*arena)[ix][iy][ieta].sigma = util->cube_malloc(rk_order+1, 4, 4);
                    (*arena)[ix][iy][ieta].pi_b = util->vector_malloc(rk_order+1);
                    (*arena)[ix][iy][ieta].prev_u = util->mtx_malloc(1, 4);
                    (*arena)[ix][iy][ieta].Wmunu = util->cube_malloc(rk_order+1, 4,4);
                    (*arena)[ix][iy][ieta].prevWmunu = util->cube_malloc(1, 4,4);
                    (*arena)[ix][iy][ieta].Pimunu = util->cube_malloc(rk_order+1, 4,4);
                    (*arena)[ix][iy][ieta].prevPimunu = util->cube_malloc(1, 4,4);
                    (*arena)[ix][iy][ieta].W_prev = util->mtx_malloc(4,4);

                    /* for HIC */
                    u[1] = (*arena)[ix][iy][ieta].u[0][1] = initial_u_x[idx];
                    u[2] = (*arena)[ix][iy][ieta].u[0][2] = initial_u_y[idx];
                    u[3] = (*arena)[ix][iy][ieta].u[0][3] = DATA->tau0*initial_u_eta[idx];
                    u[0] = sqrt(1. + u[1]*u[1] + u[2]*u[2] + u[3]*u[3]);
                    (*arena)[ix][iy][ieta].u[0][0] = u[0];
                   
                    (*arena)[ix][iy][ieta].prev_u[0][0] = u[0]; 
                    (*arena)[ix][iy][ieta].prev_u[0][1] = u[1]; 
                    (*arena)[ix][iy][ieta].prev_u[0][2] = u[2]; 
                    (*arena)[ix][iy][ieta].prev_u[0][3] = u[3]; 
                   
                    (*arena)[ix][iy][ieta].pi_b[0] = initial_bulk_pi[idx]/hbarc;

                    (*arena)[ix][iy][ieta].Wmunu[0][0][0] = initial_pi_00[idx]/hbarc;
                    (*arena)[ix][iy][ieta].Wmunu[0][0][1] = initial_pi_01[idx]/hbarc;
                    (*arena)[ix][iy][ieta].Wmunu[0][0][2] = initial_pi_02[idx]/hbarc;
                    (*arena)[ix][iy][ieta].Wmunu[0][0][3] = DATA->tau0*initial_pi_03[idx]/hbarc;
                    (*arena)[ix][iy][ieta].Wmunu[0][1][1] = initial_pi_11[idx]/hbarc;
                    (*arena)[ix][iy][ieta].Wmunu[0][1][2] = initial_pi_12[idx]/hbarc;
                    (*arena)[ix][iy][ieta].Wmunu[0][1][3] = DATA->tau0*initial_pi_13[idx]/hbarc;
                    (*arena)[ix][iy][ieta].Wmunu[0][2][2] = initial_pi_22[idx]/hbarc;
                    (*arena)[ix][iy][ieta].Wmunu[0][2][3] = DATA->tau0*initial_pi_23[idx]/hbarc;
                    (*arena)[ix][iy][ieta].Wmunu[0][3][3] = DATA->tau0*DATA->tau0*initial_pi_33[idx]/hbarc;

                    for (int mu=0; mu<4; mu++) {
                        /* baryon density */
                        (*arena)[ix][iy][ieta].TJb[0][4][mu] = rhob*u[mu];

                        for (nu=0; nu<4; nu++) {
                            (*arena)[ix][iy][ieta].TJb[0][nu][mu] = (
                                (epsilon + p)*u[mu]*u[nu] 
                                + p*(DATA->gmunu)[mu][nu]);
                            
                            (*arena)[ix][iy][ieta].prevWmunu[0][nu][mu] = (
                                    (*arena)[ix][iy][ieta].Wmunu[0][nu][mu]);
                    
                            (*arena)[ix][iy][ieta].Pimunu[0][nu][mu] = (
                                (*arena)[ix][iy][ieta].pi_b[0]*(
                                    (DATA->gmunu)[nu][mu] + u[mu]*u[nu]));

                            (*arena)[ix][iy][ieta].prevPimunu[0][nu][mu] = (
                                    (*arena)[ix][iy][ieta].Pimunu[0][nu][mu]);
                        }
                    }
                }
            }
        }
        // clean up
        initial_energy_density.clear();
        initial_u_tau.clear();
        initial_u_x.clear();
        initial_u_y.clear();
        initial_u_eta.clear();
        initial_pi_00.clear();
        initial_pi_01.clear();
        initial_pi_02.clear();
        initial_pi_03.clear();
        initial_pi_11.clear();
        initial_pi_12.clear();
        initial_pi_13.clear();
        initial_pi_22.clear();
        initial_pi_23.clear();
        initial_pi_33.clear();
        initial_bulk_pi.clear();
    }

    music_message.info("initial distribution done.");
    return 1;
}


double Init::TATarget(InitData *DATA, double r)
{
    return glauber->InterNuTInST(r)/(DATA->SigmaNN/10.);
}

double Init::TAProjectile(InitData *DATA, double r)
{
    return glauber->InterNuPInSP(r)/(DATA->SigmaNN/10.);
}

double Init::f_plus(double eta)
{
    double eta_T;
    double fplus;
    eta_T = 2.5;

    if (eta < -eta_T){
        fplus = 0;
    }
    if (eta >= -eta_T && eta <= eta_T){
        fplus = (eta_T+eta)/(2.0*eta_T);
    }
    if (eta > eta_T){
        fplus = 1;
    }

    return fplus;
}

double Init::f_longitudina(double eta)
{
    double eta0 = 1.3;
    double var = 1.5;

    double fLong;


    fLong = exp(-theta(fabs(eta)-eta0)*(fabs(eta)-eta0)*(fabs(eta)-eta0)/(2*var*var));
    return fLong;
}

double Init::eta_profile_normalisation(InitData *DATA, double eta)
{
    double res;

    if (DATA->boost_invariant) {
    	res=1.0;
    }
    else {
	    //Hirano's plateau + Gaussian fall-off
	    if (DATA->initial_eta_profile == 1)
	    {
		    double exparg1 = (fabs(eta) - DATA->eta_flat/2.0)/DATA->eta_fall_off;
		    double exparg = exparg1*exparg1/2.0;
		    res=exp(-exparg*theta(exparg1));
	    }
	    //Woods-Saxon
	    //The radius is set to be half of DATA->eta_flat
	    //The diffusiveness is set to DATA->eta_fall_off
	    else if (DATA->initial_eta_profile == 2)
	    {
		    double ws_R = DATA->eta_flat/2.0;
		    double ws_a = DATA->eta_fall_off;
		    res = (1.0+exp(-ws_R/ws_a))/(1.0+exp((abs(eta)-ws_R)/ws_a));
	    }
	    else
	    {
		    music_message.error("initial_eta_profile out of range.");
		    exit(0);
	    }
    }
    return res;
}

void Init::output_initial_density_profiles(InitData *DATA,Grid ****arena,int rank) {
    // this function outputs the 3d initial energy density profile
    // and net baryon density profile (if turn_on_rhob == 1)
    // for checking purpose
    music_message.info("output initial density profiles into a file... ");
    //std::ofstream of("check_initial_density_profiles.dat");
    std::stringstream ss;
    ss << "init_" << rank + 1 << ".dat";
    std::string filename = ss.str();
    std::ofstream of(filename);
    //of << "# x(fm)  y(fm)  eta  ed(GeV/fm^3)";
    //if (DATA.turn_on_rhob == 1)
    //    of << "  rhob(1/fm^3)";
    //of << std::endl;
    for (int ieta = 0; ieta < DATA->neta; ieta++) {
        double eta_local = (DATA->delta_eta)*ieta - (DATA->eta_size)/2.0;
        for(int ix = 0; ix < DATA->nx; ix++) {
            double x_local = -DATA->x_size/2. + ix*DATA->delta_x;
            for(int iy = 0; iy < DATA->ny; iy++) {
                double y_local = -DATA->y_size/2. + iy*DATA->delta_y;
                of << std::scientific << std::setw(18) << std::setprecision(8)
                   << x_local << "   " << y_local << "   "
                   << eta_local << "   " << (*arena)[ix][iy][ieta].epsilon*hbarc;
                //if (DATA.turn_on_rhob == 1) {
                //    of << "   " << arena(ix,iy,ieta).rhob;
                //}
                of << std::endl;
            }
        }
    }
    music_message.info("done!");
}


==> code/source/photonv2.py <==
import math
import numpy as np
import pandas as pd
from scipy.special import expit
from Gauss_legendre import Gauss_legendre_5_31


pT=1.5
v20=0.08 # 40-60% centrility
hydro=np.transpose(np.array((np.loadtxt('evolution_xyeta.dat',unpack=True))))
#the evolution.dat is given by music
#the information is: tau ieta ix iy ut ux uy uz T


#x=p.u/T
def fermi(x):
	return expit(-x)
#expit(x)=1/(1+exp(-x))


T=hydro[:,8]
#the value of eta
eta=hydro[:,1]*20/64-10#eta
tau=hydro[:,0]

ux=hydro[:,5]
uy=hydro[:,6]
ut=hydro[:,4]
uz=hydro[:,7]

dx=20/64
dy=20/64
deta=20/64

V=tau*dx*dy*deta # volume

photon=Gauss_legendre_5_31()

Sum0=0
SumB=0
v2SumB=0
def B(tau,eta):#for AuAu@200GeV 40-60% cenntrility. We set impact parameter 10.5 fm
    return (79*10.5*212.055/137)*((10.5**2/4+212.058**2*(tau*np.sinh(eta)+0.999989*tau*np.cosh(eta))**2)**(-1.5)+(10.5**2/4+212.058**2*(tau*np.sinh(eta)-0.999989*tau*np.cosh(eta))**2)**(-1.5))

for i in range(5*31):# this loop is for Y and phi integration using Gauss_legender
    Y=0.35*photon[i][0]          # photon rapidity
    phi=math.pi*(photon[i][1]+1) # phi_p
    w=photon[i][2]*0.35*math.pi  # weight
    
    pt=pT*np.cosh(Y)
    pz=pT*np.sinh(Y)
    px=pT*np.cos(phi)
    py=pT*np.sin(phi)
    
    puT=(pt*ut-px*ux-py*uy-pz*uz)/T
    equ=fermi(puT) # fermi distribution
    alphaEM=1/137
    sigmaT=6
    coup=math.pi/(8*alphaEM)*sigmaT*9/10
    #c=9/10 for u d
    #charge of u \bar{u} d and \bar{d} has been summed in coup (1/3+2/3)*2/2=1
    
    #B(0.4,eta)/B(0.4,0) is the eta dependence of magnetic field
    #0.06*0.135**2 is 0.06 m_pi^2
    fEM=-0.06*0.135**2*(B(0.4,eta)/B(0.4,0))*(1.0/(T*T*T*puT))*coup*equ*(1-equ)*(pz*ux-px*uz)/T

    Ic=T**2/8
    Sum0=Sum0+w*np.sum(V*Ic*equ) # the sum is space-time integration
    SumB=SumB+w*np.sum(V*Ic*fEM) # yield induced by magnetic field
    v2SumB=v2SumB+w*np.sum(V*Ic*fEM*np.cos(2*phi))

v2B=v2SumB/SumB 
A=SumB/Sum0 # the yield increment
v2=(v20+v2B*A)/(1+A)
print('pT is %.3f'%pT)
print('v2B=%.3f'%v2B)
print('The yield increment A=%.3f'%A)
print('v2 after EM correction is %.3f'%v2)
print('delta v2 is %.3f'%(v2-v20))



